Gauge Theory Bootstrap: Pion amplitudes and low energy parameters

Following the Gauge Theory Bootstrap method proposed in our previous work [arXiv:2309.12402], we compute pion scattering phase shifts for all partial waves with angular momentum $\ell\le 3$ up to 2 GeV and calculate the low energy $\chi$PT coefficients $\bar{\ell}_{1,2,4,6}$. The method looks for the most general S-matrix that matches at low energy the tree level amplitudes of the non-linear sigma model and at high energy, QCD sum rules and form factors. This is a theoretical/numerical calculation that uses as only data the pion mass $m_\pi$, pion decay constant $f_\pi$ and the QCD parameters $N_c=3$, $N_f=2$, $m_q$ and $\alpha_s$. All results are in reasonable agreement with experiment. In particular, we find the $\rho(770)$, $f_2(1270)$ and $\rho(1450)$ resonances. The interplay between the UV gauge theory and low energy pion physics is an example of a general situation where we know the microscopic theory as well as the effective theory of long wavelength fluctuations but we want to solve the strongly coupled dynamics at intermediate energies. The bootstrap builds a bridge between the low and high energy by determining the consistent S-matrix that matches both and provides, in this case, a new direction to understand the strongly coupled physics of gauge theories.

==> anc/GTB_numerics.m <==
%%%%%%%%%%%%%%%%%%%
% numerical setup %
%%%%%%%%%%%%%%%%%%%

mpi=139.57; fpi=92; % fpi and mpi

M = 50; % number of interpolation points on the physical line
l = 10; % number of partial waves per isospin
nB = 40; % number of BSpline basis functions
Mrho = M^2+M*(M+1)/2; Msigma = 2*M+1; % number of amplitude parameters
nu0 = -20; % nu0 maps to the center of the disk
vnu = nu0+(8-2*nu0)./(1+cos(([1:M]-1/2)*pi/M)); % list of interlation points s_j
s0 = (2000/mpi)^2; % s0~2GeV
n0 = sum(double(vnu<=s0)); % number of interpolation points below s0
vnuhigh = vnu(n0+1:M); % list of interlation points above s0

% for computing physical region partial waves
B1 = importdata('B1.mat'); A1 = importdata('A1.mat');
B2 = importdata('B2.mat'); A2 = importdata('A2.mat');
Bhat1 = importdata('Bhat1.mat'); Bhat2 = importdata('Bhat2.mat'); 

% for evaluating unphysical region partial waves: functional
fsigmaF = importdata('fsigmaF.mat'); frhoF = importdata('frhoF.mat');
% for evaluating unphysical region partial waves: chiSB constraints
Munphys=4; vsunphys=1/2+([1:Munphys]-1)/2;
fsigmachi = importdata('fsigmachi.mat'); frhochi = importdata('frhochi.mat');

% form factors
Lambda3 = importdata('Lambda3.mat'); % rescaling factors for ImFhat
KFF = importdata('KFF3.mat'); % dispersion relations kernel

% spectral densities
MBSpline = importdata('MBSpline3.mat'); % BSpline basis functions
intS0 = importdata('intS0.mat'); intP1 = importdata('intP1.mat'); intD0 = importdata('intD0.mat'); % sum rules numerical integration
qcdfesr = importdata('SVZSR.mat'); % sum rules from QCD

% numerical parameters
echi = 2*10^(-3); % low energy matching tolerance
eS0=1*10^(-7); eD0=5*10^(-6); eP1=6*10^(-6); % sum rule errors
FP1asym = 6.87076; FD0asym = 20.6123; %asymptotics of s*F(s) from QCD
rS0 = 5*10^(-2); rP1 = 2; rD0 = 6; %relaxation factors for bounding asymptotic s*F(s)

%take a point near Weinberg model
ni = 46; %ni=44,46,48 for blue, green, red
F0fix = ni/50*0.163108; %fix F0, maximize F1

%%%%%%%%%%%%%%%%%%%%%%%
% initial maxmization %
%%%%%%%%%%%%%%%%%%%%%%%

cvx_begin sdp
cvx_solver mosek
variable rho(Mrho) % double spectral density of amplitudes
variable sig(Msigma) % single spectral density of amplitudes
variable specC(3*nB) % coefficients for rhohat
variable ImFF(3*M) % imaginary part of form factors
variable Bmat(3,3,3*n0) hermitian % positive semidefinite matrices

% regularization
norm(rho/Mrho,4) <= 10^(2);

% partial waves unitarity as quadratic cones
Imht = B2*rho+B1*sig; Reht = A2*rho+A1*sig; ht = Reht+1i*Imht; % htilde
Imhh = Bhat2*rho+Bhat1*sig; % Imhhat
norms([Reht,Imht],2,2)<=sqrt(2*Imhh); % unitarity for all partial waves at all energies

%6 partial waves up to s0
indS0P1D0 = [1:n0,2*l*M+1:2*l*M+n0,M+1:M+n0]; % indices for S0, P1, D0
indS2D2F1 = [l*M+1:l*M+n0,l*M+M+1:l*M+M+n0,2*l*M+M+1:2*l*M+M+n0]; % indices for S2, D2, F1
htS0P1D0 = ht(indS0P1D0); ImhtS0P1D0 = imag(htS0P1D0); RehtS0P1D0 = real(htS0P1D0); ImhhS0P1D0 = Imhh(indS0P1D0); %S0,P1,D0
htS2D2F1 = ht(indS2D2F1); ImhtS2D2F1 = imag(htS2D2F1); RehtS2D2F1 = real(htS2D2F1); ImhhS2D2F1 = Imhh(indS2D2F1); %S2,D2,F1

% S0,P1,D0 rescaled spectral densities up to s0
spec = MBSpline*specC; specC >= 0;
specC(1)==1; specC(nB+1)==1; specC(2*nB+1)==1; % boundary condition rhohat(0)=1

% S0,P1,D0 form factors up to s0
ReFF = KFF*ImFF+1; FF = ReFF+1i*ImFF;
FF3 = [FF(1:n0);FF(M+1:M+n0);FF(2*M+1:2*M+n0)];
ImFFh3 = [ImFF(1:n0);ImFF(M+1:M+n0);ImFF(2*M+1:2*M+n0)]./Lambda3;

% positive semidefinite matrix: S0,P1,D0 up to s0
for i=[1:3*n0]
    Bmat(:,:,i) == [1,htS0P1D0(i),FF3(i); conj(htS0P1D0(i)),2*ImhhS0P1D0(i),2*ImFFh3(i); conj(FF3(i)),2*ImFFh3(i),spec(i)];
    Bmat(:,:,i)>=0;
end

% QCD sum rules
fesr=[intS0*spec(1:n0);intP1*spec(n0+1:2*n0);intD0*spec(2*n0+1:3*n0)]; 
w=fesr-qcdfesr; wS0=w(1:3); wP1=w(4:6); wD0=w(7:9);
norm(wS0) <= eS0; norm(wP1) <= eP1; norm(wD0) <= eD0; % sum rule errors
    
% form factor asymptotic bounds
abs(FF(n0+1:M)) <= rS0; abs(vnuhigh'.*FF(M+n0+1:2*M)) <= rP1*FP1asym; abs(vnuhigh'.*FF(2*M+n0+1:3*M)) <= rD0*FD0asym;

% chiSB constraints
fchi = fsigmachi*sig + frhochi*rho; % partial waves in unphysical region
fchiS0 = fchi(1:Munphys); fchiD0 = fchi(Munphys+1:2*Munphys);
fchiS2 = fchi(l*Munphys+1:l*Munphys+Munphys); fchiD2 = fchi(l*Munphys+Munphys+1:l*Munphys+2*Munphys);
fchiP1 = fchi(2*l*Munphys+1:2*l*Munphys+Munphys); fchiF1 = fchi(2*l*Munphys+Munphys+1:2*l*Munphys+2*Munphys);
R01tree = 3*(2*vsunphys-1)./(vsunphys-4); R21tree = 3*(2-vsunphys)./(vsunphys-4); % ratio from tree level
norm([fchiS0-R01tree'.*fchiP1;fchiS2-R21tree'.*fchiP1]) <= echi; % low energy matching
norm([fchiD0;fchiD2;fchiF1]) <= echi;

% initial functionals 
f3 = fsigmaF*sig + frhoF*rho; % evaluating partial waves at s*=3
f3S0 = f3(1); f3P1 = f3(2*l+1); f3D0 = f3(2); f3F1 = f3(2*l+2);
F0 = 2*(f3S0+5*f3D0); F1 = 2*(3*f3P1+7*f3F1); % two functionals projection
F0 == F0fix;  maximize(F1); %fix F0, maximize F1

cvx_end

%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Watsonian unitarization %
%%%%%%%%%%%%%%%%%%%%%%%%%%%

%Watsonian unitarization functionals
ImhtS2D2F1fnl = ImhtS2D2F1; RehtS2D2F1fnl = RehtS2D2F1;
ImhtS0P1D0fnl = 2*imag(FF3).*ImFFh3./(FF3.*conj(FF3));
RehtS0P1D0fnl = 2*real(FF3).*ImFFh3./(FF3.*conj(FF3));

cvx_begin sdp
cvx_solver mosek
variable rho(Mrho) % double spectral density of amplitudes
variable sig(Msigma) % single spectral density of amplitudes
variable specC(3*nB) % coefficients for rhohat
variable ImFF(3*M) % imaginary part of form factors
variable Bmat(3,3,3*n0) hermitian % positive semidefinite matrices

% regularization
norm(rho/Mrho,4) <= 10^(2);

% quadratic cone of unitarity for all partial waves at all energy
Imht = B2*rho+B1*sig; Reht = A2*rho+A1*sig; % Rehtilde, Imhtilde
ht = Reht+1i*Imht;
Imhh = Bhat2*rho+Bhat1*sig; % Imhhat
norms([Reht,Imht],2,2)<=sqrt(2*Imhh); % unitarity

%6 partial waves up to s0
indS0P1D0 = [1:n0,2*l*M+1:2*l*M+n0,M+1:M+n0]; % indices for S0, P1, D0
indS2D2F1 = [l*M+1:l*M+n0,l*M+M+1:l*M+M+n0,2*l*M+M+1:2*l*M+M+n0]; % indices for S2, D2, F1
htS0P1D0 = ht(indS0P1D0); ImhtS0P1D0 = imag(htS0P1D0); RehtS0P1D0 = real(htS0P1D0); ImhhS0P1D0 = Imhh(indS0P1D0); %S0,P1,D0
htS2D2F1 = ht(indS2D2F1); ImhtS2D2F1 = imag(htS2D2F1); RehtS2D2F1 = real(htS2D2F1); ImhhS2D2F1 = Imhh(indS2D2F1); %S2,D2,F1

% S0,P1,D0 rescaled spectral densities up to s0
spec = MBSpline*specC; specC >= 0;
specC(1)==1; specC(nB+1)==1; specC(2*nB+1)==1; % boundary condition rhohat(0)=1

% S0,P1,D0 form factors up to s0
ReFF = KFF*ImFF+1; FF = ReFF+1i*ImFF;
FF3 = [FF(1:n0);FF(M+1:M+n0);FF(2*M+1:2*M+n0)];
ImFFh3 = [ImFF(1:n0);ImFF(M+1:M+n0);ImFF(2*M+1:2*M+n0)]./Lambda3;

% positive semidefinite matrix: S0,P1,D0 up to s0
for i=[1:3*n0]
    Bmat(:,:,i) == [1,htS0P1D0(i),FF3(i); conj(htS0P1D0(i)),2*ImhhS0P1D0(i),2*ImFFh3(i); conj(FF3(i)),2*ImFFh3(i),spec(i)];
    Bmat(:,:,i)>=0;
end

% QCD sum rules
fesr=[intS0*spec(1:n0);intP1*spec(n0+1:2*n0);intD0*spec(2*n0+1:3*n0)]; 
w=fesr-qcdfesr; wS0=w(1:3); wP1=w(4:6); wD0=w(7:9);
norm(wS0) <= eS0; norm(wP1) <= eP1; norm(wD0) <= eD0; % sum rule errors
    
% form factor asymptotic bounds
abs(FF(n0+1:M)) <= rS0; abs(vnuhigh'.*FF(M+n0+1:2*M)) <= rP1*FP1asym; abs(vnuhigh'.*FF(2*M+n0+1:3*M)) <= rD0*FD0asym;

% chiSB constraints
fchi = fsigmachi*sig + frhochi*rho; % partial waves in unphysical region
fchiS0 = fchi(1:Munphys); fchiD0 = fchi(Munphys+1:2*Munphys);
fchiS2 = fchi(l*Munphys+1:l*Munphys+Munphys); fchiD2 = fchi(l*Munphys+Munphys+1:l*Munphys+2*Munphys);
fchiP1 = fchi(2*l*Munphys+1:2*l*Munphys+Munphys); fchiF1 = fchi(2*l*Munphys+Munphys+1:2*l*Munphys+2*Munphys);
R01tree = 3*(2*vsunphys-1)./(vsunphys-4); R21tree = 3*(2-vsunphys)./(vsunphys-4); % ratio from tree level
norm([fchiS0-R01tree'.*fchiP1;fchiS2-R21tree'.*fchiP1]) <= echi; % low energy matching
norm([fchiD0;fchiD2;fchiF1]) <= echi;

%Watsonian unitarization functional
v1 = ImhtS2D2F1fnl'*ImhtS2D2F1+RehtS2D2F1fnl'*RehtS2D2F1-sum(ImhhS2D2F1);
v2 = ImhtS0P1D0fnl'*ImhtS0P1D0+RehtS0P1D0fnl'*RehtS0P1D0-sum(ImhhS0P1D0);
maximize(v1+v2);

cvx_end

%%%%%%%%%%%%%%%%%%%%
% phase shift plot %
%%%%%%%%%%%%%%%%%%%%

deg=180/pi; %phase shift in unit of degree
%phase shift of the 6 partial waves
deltaS0=angle(htS0P1D0(1:n0))*deg; deltaD0=angle(htS0P1D0(2*n0+1:3*n0))*deg;
deltaS2=angle(htS2D2F1(1:n0))*deg; deltaD2=1/2*angle(1+1i*htS2D2F1(n0+1:2*n0))*deg;
deltaP1=angle(htS0P1D0(n0+1:2*n0)); deltaF1=1/2*angle(1+1i*htS2D2F1(2*n0+1:3*n0))*deg;

%plot S0,D0,S2,D2,P1,F1 phase shifts
figure
subplot(3,2,1)
plot(sqrt(vnu(1:n0))*mpi/1000,deltaS0,'go','MarkerSize',2);
xlabel('energy (GeV)');
ylabel('S0 phase shift');
subplot(3,2,2)
plot(sqrt(vnu(1:n0))*mpi/1000,deltaD0,'go','MarkerSize',2);
xlabel('energy (GeV)');
ylabel('D0 phase shift');
subplot(3,2,3)
plot(sqrt(vnu(1:n0))*mpi/1000,deltaS2,'go','MarkerSize',2);
xlabel('energy (GeV)');
ylabel('S2 phase shift');
subplot(3,2,4)
plot(sqrt(vnu(1:n0))*mpi/1000,deltaD2,'go','MarkerSize',2);
xlabel('energy (GeV)');
ylabel('D2 phase shift');
subplot(3,2,5)
plot(sqrt(vnu(1:n0))*mpi/1000,deltaP1,'go','MarkerSize',2);
xlabel('energy (GeV)');
ylabel('P1 phase shift');
subplot(3,2,6)
plot(sqrt(vnu(1:n0))*mpi/1000,deltaF1,'go','MarkerSize',2);
xlabel('energy (GeV)');
ylabel('F1 phase shift');

==> anc/GTB_numerics.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    218942,       5371]
NotebookOptionsPosition[    202619,       5172]
NotebookOutlinePosition[    202990,       5188]
CellTagsIndexPosition[    202947,       5185]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Numerical GTB", "Subsection",
 CellChangeTimes->{{3.738513882510812*^9, 3.738513932053186*^9}, {
   3.738609218133181*^9, 3.7386092382272043`*^9}, {3.743350178444178*^9, 
   3.7433501803342733`*^9}, {3.74386214958076*^9, 3.74386217537936*^9}, {
   3.743958785089802*^9, 3.743958788474063*^9}, {3.744377398693849*^9, 
   3.744377406105874*^9}, {3.744379544666421*^9, 3.7443795487933493`*^9}, {
   3.744379604711006*^9, 3.7443796087554197`*^9}, {3.744380585524365*^9, 
   3.744380587566498*^9}, {3.745689348889434*^9, 3.745689350205777*^9}, {
   3.747603028172928*^9, 3.7476030287683487`*^9}, {3.753030696529152*^9, 
   3.7530306981023693`*^9}, {3.838910368614399*^9, 3.838910370576968*^9}, {
   3.838910501814098*^9, 3.838910538509738*^9}, {3.8477738459180145`*^9, 
   3.84777385319702*^9}, {3.9034972322440395`*^9, 3.9034972573408723`*^9}, {
   3.9046673507793446`*^9, 3.904667353571282*^9}, {3.9046675076150975`*^9, 
   3.904667508574437*^9}, {3.904745099891982*^9, 3.9047451101144314`*^9}, 
   3.9056980313232017`*^9, {3.9189855957854276`*^9, 3.9189855984527006`*^9}, 
   3.919258724942292*^9},ExpressionUUID->"026c6a15-4fd6-497d-b67e-\
5637905610d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"1a3117e4-27ff-4d4b-8b57-d0845792d7de"],

Cell[CellGroupData[{

Cell["Comments", "Subsubsection",
 CellChangeTimes->{{3.738513882510812*^9, 3.738513932053186*^9}, {
   3.738609218133181*^9, 3.7386092382272043`*^9}, {3.743350178444178*^9, 
   3.7433501803342733`*^9}, {3.74386214958076*^9, 3.74386217537936*^9}, {
   3.743958785089802*^9, 3.743958788474063*^9}, {3.744377398693849*^9, 
   3.744377406105874*^9}, {3.744379544666421*^9, 3.7443795487933493`*^9}, {
   3.744379604711006*^9, 3.7443796087554197`*^9}, {3.744380585524365*^9, 
   3.744380587566498*^9}, {3.745689348889434*^9, 3.745689350205777*^9}, {
   3.747603028172928*^9, 3.7476030287683487`*^9}, {3.753030696529152*^9, 
   3.7530306981023693`*^9}, {3.838910368614399*^9, 3.838910370576968*^9}, {
   3.838910501814098*^9, 3.838910538509738*^9}, {3.8477738459180145`*^9, 
   3.84777385319702*^9}, 3.9034972322440395`*^9, {3.906948466717355*^9, 
   3.9069484707245116`*^9}, 3.9081648691906457`*^9, {3.9192663279910355`*^9, 
   3.91926632909434*^9}},ExpressionUUID->"c4665988-824e-43f5-9c97-\
1282268f0cf2"],

Cell[TextData[{
 "This Mathematica program calculates the numerical matrices to be used in \
the Matlab program ",
 StyleBox["GTB_numerics.m",
  FontFamily->"Courier New"],
 " for bootstrap. To reproduce the results (e.g. fig. 4) of the paper  \
\[OpenCurlyDoubleQuote]Gauge Theory Bootstrap: Pion amplitudes and low energy \
parameters\[CloseCurlyDoubleQuote] by Yifei He and Martin Kruczenski, simply \
run all the cells and run the Matlab program (after installing CVX package \
and MOSEK solver)."
}], "Text",
 CellChangeTimes->{{3.919487074123834*^9, 3.9194870814830756`*^9}, {
  3.919487204383378*^9, 3.9194872152382855`*^9}, {3.9194944045363803`*^9, 
  3.9194944814751463`*^9}, {3.9194976371145563`*^9, 3.919497656668089*^9}, {
  3.949641625086817*^9, 
  3.949641625920233*^9}},ExpressionUUID->"8ff1802a-82c1-42b8-a812-\
ac285ea60081"],

Cell["\<\
The calculations below is better read in conjunction with section 8 of the \
paper. In the comments, we make references to the equations in that paper.\
\>", "Text",
 CellChangeTimes->{{3.9192674246757517`*^9, 3.9192674747122173`*^9}, {
   3.919267505961645*^9, 3.9192675456004243`*^9}, {3.9192680459261274`*^9, 
   3.919268058047688*^9}, {3.919409607214571*^9, 3.919409610341913*^9}, {
   3.9194097304948225`*^9, 3.919409730670251*^9}, {3.9194869515853558`*^9, 
   3.9194870802808533`*^9}, 3.9194944888457923`*^9, 
   3.9194976759809957`*^9},ExpressionUUID->"d77ce1aa-b7a6-4f64-b7cd-\
7ee3bd3a679c"],

Cell[TextData[{
 "In the \[OpenCurlyDoubleQuote]Setup\[CloseCurlyDoubleQuote] section, we set \
the numerical parameters. The number of interpolation points (M), the number \
of partial waves (L), the map ",
 Cell[BoxData[
  FormBox[
   RowBox[{"z", "(", "\[Nu]", ")"}], TraditionalForm]],ExpressionUUID->
  "1f8af7ac-d552-4c9e-a603-64acbf87eead"],
 " to unit disk eq. (8.15) and upper half circle  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"x", "(", "\[Phi]", ")"}], TraditionalForm]],ExpressionUUID->
  "b8945790-4666-4f42-9104-dc23d3f994a0"],
 " eq. (8.16), change of variable ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"x", "'"}], 
    RowBox[{"(", "\[Phi]", ")"}]}], TraditionalForm]],ExpressionUUID->
  "304d11d0-ca1b-4110-a1ba-58c99edf43cd"],
 " eq. (8.18). We then discretize the upper half circle eq. (8.29). In \
addition, we have the scale ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", "0"], TraditionalForm]],ExpressionUUID->
  "034c8ea9-2037-496d-9587-8e0e09849e3f"],
 " and the number ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "0"], TraditionalForm]],ExpressionUUID->
  "cfe23f42-a6f7-422d-a933-358e582fc361"],
 " of interpolation points with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"s", "<", 
    SubscriptBox["s", "0"]}], TraditionalForm]],ExpressionUUID->
  "b4ded806-5d24-4bcb-b833-b34788309ec5"],
 "."
}], "Text",
 CellChangeTimes->{{3.919266520268423*^9, 3.9192667436768627`*^9}, {
  3.919266857107562*^9, 3.9192668597811975`*^9}, {3.9194096413652225`*^9, 
  3.919409662183096*^9}, {3.9496413663540277`*^9, 
  3.9496415149118595`*^9}},ExpressionUUID->"90151b74-d2a2-4309-8682-\
297acbf817ae"],

Cell[TextData[{
 "The sections \[OpenCurlyDoubleQuote]Kernels for physical region s>4\
\[CloseCurlyDoubleQuote] and \[OpenCurlyDoubleQuote]Kernels for unphysical \
region 0<s<4\[CloseCurlyDoubleQuote] give integration kernels ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[ScriptCapitalA]", "(", 
     RowBox[{"s", ",", "x"}], ")"}], ",", " ", 
    RowBox[{"\[ScriptCapitalW]", "(", 
     RowBox[{"s", ",", "y", ",", "x"}], ")"}], ",", " ", 
    RowBox[{
     SubscriptBox["\[ScriptCapitalW]", "00"], "(", 
     RowBox[{"x", ",", "y"}], ")"}], ",", " ", 
    RowBox[{
     SubscriptBox["\[ScriptCapitalW]", "0"], "(", "x", ")"}], ",", " ", 
    RowBox[{"\[ScriptCapitalK]", "(", 
     RowBox[{"s", ",", "x"}], ")"}]}], TraditionalForm]],ExpressionUUID->
  "cf38e2d3-8180-4181-9721-43531f55f362"],
 " (eq. (8.6)) in the contexts of physical region computations ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"s", ">", "4"}], ")"}], TraditionalForm]],ExpressionUUID->
  "0ba9a237-e8c7-41c6-92b8-05296f4ac4db"],
 " and unphysical region computations ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"0", "<", "s", "<", "4"}], ")"}], TraditionalForm]],
  ExpressionUUID->"e12bbaf1-c6c7-4ccf-9c0a-3b8a088eecf5"],
 ". "
}], "Text",
 CellChangeTimes->{{3.9192668639961863`*^9, 3.9192669355096436`*^9}, {
  3.9192669788177137`*^9, 3.9192671121709347`*^9}, {3.9192675824581747`*^9, 
  3.919267608142552*^9}},ExpressionUUID->"140cfe20-3105-48a6-8e36-\
fca2bff078e9"],

Cell[TextData[{
 "The sections \[OpenCurlyDoubleQuote]Computing partial waves in the physical \
region s>4\[CloseCurlyDoubleQuote] and \[OpenCurlyDoubleQuote]Computing \
partial waves in the unphysical region 0<s<4\[CloseCurlyDoubleQuote] follow \
the same structure. We start by computing the kernels of the type eqs. (8.8) \
and (8.9) in the physical region and unphysical region respectively. We then \
combine them according to eqs. (8.10), (8.11), (8.12), (8.13), (8.14). The \
results allows computing the partial waves in the physical region and \
unphysical region at a discrete set of points using the amplitude parameters ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["T", "0"], ",", 
     SubscriptBox["\[Sigma]", "1"], ",", 
     SubscriptBox["\[Sigma]", "2"], ",", 
     SubscriptBox["\[Rho]", "1"], ",", 
     SubscriptBox["\[Rho]", "2"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "578e6ee5-4120-48de-82dc-e57f84454d2f"],
 "."
}], "Text",
 CellChangeTimes->{{3.9192671524956164`*^9, 3.9192671900367165`*^9}, {
  3.919267268405326*^9, 3.9192674148682156`*^9}, {3.9192676407406445`*^9, 
  3.919267717805253*^9}},ExpressionUUID->"9b0d6a40-9027-4370-a65c-\
0790d114b49d"],

Cell["\<\
In section \[OpenCurlyDoubleQuote]Rescale unitarity cones\
\[CloseCurlyDoubleQuote], we rescale the matrices for computing the physical \
region partial waves for imposing unitarity. This follows eq. (8.64).\
\>", "Text",
 CellChangeTimes->{{3.9192681004218645`*^9, 3.9192681651328993`*^9}, 
   3.9194097707382116`*^9, {3.9496419471622553`*^9, 
   3.949641948444996*^9}},ExpressionUUID->"1d6af5f6-a5b3-424f-9fdc-\
18efbf011f6d"],

Cell["\<\
The section \[OpenCurlyDoubleQuote]Form factor numerical matrices\
\[CloseCurlyDoubleQuote] contains the numerical computation from imaginary \
part to real part of the form factor, as given in eq. (8.40).\
\>", "Text",
 CellChangeTimes->{{3.91926818539773*^9, 3.9192682415788565`*^9}, {
  3.9194097621702805`*^9, 3.9194097623851275`*^9}, {3.9496419849422135`*^9, 
  3.9496419851648064`*^9}},ExpressionUUID->"13cd8cfa-3de8-4e62-8856-\
f86f4e372af4"],

Cell[TextData[{
 "The section \[OpenCurlyDoubleQuote]BSpline basis for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    OverscriptBox["\[Rho]", "^"], "(", "x", ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "279f405a-e2c6-4843-80ef-9bf4f9cb59cb"],
 "\[CloseCurlyDoubleQuote] computes the BSpline basis functions for \
parameterizing the rescaled spectral density ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    OverscriptBox["\[Rho]", "^"], "(", "x", ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "da2649b5-b666-4dbd-b83e-b0fa76455daf"],
 ", as follows from eq. (8.45)."
}], "Text",
 CellChangeTimes->{{3.9496420096893735`*^9, 
  3.949642186480028*^9}},ExpressionUUID->"30513b5d-37bb-4995-b835-\
dcaf6d35033c"],

Cell[TextData[{
 "The section \[OpenCurlyDoubleQuote]SVZ sum rules\[CloseCurlyDoubleQuote] \
give the numerical integrations for computing the moments of spectral \
densities ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["\[Rho]", "I"], "l"], "(", "s", ")"}], TraditionalForm]],
  ExpressionUUID->"e96cbea8-eb02-40d7-9e80-f59cfde6ec0f"],
 " up to energy ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", "0"], TraditionalForm]],ExpressionUUID->
  "19ad1b9c-c42b-4ed1-9dbe-6cb980d8ed59"],
 " (eq. (8.49)) for imposing the sum rules. The section also gives sum rules \
as computed from pQCD."
}], "Text",
 CellChangeTimes->{{3.919268250086809*^9, 3.9192682524519463`*^9}, {
  3.919271031982455*^9, 3.9192710990767*^9}, {3.919409798904393*^9, 
  3.9194098037766953`*^9}, {3.949641999543453*^9, 3.9496419998242483`*^9}, {
  3.9496422014863596`*^9, 
  3.9496422122699533`*^9}},ExpressionUUID->"9970175c-15ad-4e4f-bdc3-\
62edab1d498a"],

Cell["\<\
The final section \[OpenCurlyDoubleQuote]Numerical output into matlab\
\[CloseCurlyDoubleQuote] output the numerical computations into matlab for \
gauge theory bootstrap.\
\>", "Text",
 CellChangeTimes->{{3.919268266423567*^9, 3.919268290022756*^9}, {
  3.9496422237580147`*^9, 
  3.949642225094959*^9}},ExpressionUUID->"688cbb99-57b3-4720-9b82-\
5749951855ab"]
}, Closed]],

Cell[CellGroupData[{

Cell["Setup", "Subsubsection",
 CellChangeTimes->{{3.738513882510812*^9, 3.738513932053186*^9}, {
   3.738609218133181*^9, 3.7386092382272043`*^9}, {3.743350178444178*^9, 
   3.7433501803342733`*^9}, {3.74386214958076*^9, 3.74386217537936*^9}, {
   3.743958785089802*^9, 3.743958788474063*^9}, {3.744377398693849*^9, 
   3.744377406105874*^9}, {3.744379544666421*^9, 3.7443795487933493`*^9}, {
   3.744379604711006*^9, 3.7443796087554197`*^9}, {3.744380585524365*^9, 
   3.744380587566498*^9}, {3.745689348889434*^9, 3.745689350205777*^9}, {
   3.747603028172928*^9, 3.7476030287683487`*^9}, {3.753030696529152*^9, 
   3.7530306981023693`*^9}, {3.838910368614399*^9, 3.838910370576968*^9}, {
   3.838910501814098*^9, 3.838910538509738*^9}, {3.8477738459180145`*^9, 
   3.84777385319702*^9}, 3.9034972322440395`*^9, {3.906948466717355*^9, 
   3.9069484707245116`*^9}, 3.9081648691906457`*^9, {3.919271308654721*^9, 
   3.9192713118623295`*^9}},ExpressionUUID->"2a65ca0c-1e97-49a2-9586-\
4755a2d53e5c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NN", "=", "3"}], ";"}]], "Input",
 CellChangeTimes->{{3.8453992372377853`*^9, 3.845399249726119*^9}, 
   3.8457398348558445`*^9, 3.8460394224396105`*^9, {3.846388205836413*^9, 
   3.8463882064877396`*^9}, 3.8465139604386253`*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"9e0074be-c570-40a9-90f1-4315120ad6ad"],

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"O", "(", 
   RowBox[{"N", "=", "3"}], ")"}], 
  TraditionalForm]],ExpressionUUID->"a6a51eda-36d3-4b6b-b944-f78ba7ead28a"]], \
"Text",
 CellChangeTimes->{{3.8454826673194633`*^9, 3.845482670794295*^9}, {
  3.9191802737639475`*^9, 3.9191802759928293`*^9}, {3.9192510666964607`*^9, 
  3.9192510677634563`*^9}},ExpressionUUID->"d3193fec-13b9-49d8-b807-\
75e11d40f767"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "=", "50"}], ";", 
  RowBox[{"L", "=", "20"}], ";"}]], "Input",
 CellChangeTimes->{{3.738514845363716*^9, 3.738514847951048*^9}, {
   3.738606922402179*^9, 3.738606923489539*^9}, {3.738677131520005*^9, 
   3.738677134549116*^9}, 3.7386830538625603`*^9, 3.738686438592201*^9, 
   3.738692312785969*^9, 3.738692396757875*^9, 3.739042431594543*^9, 
   3.7390426263388*^9, 3.739043138255349*^9, 3.739043178283114*^9, {
   3.739117530522869*^9, 3.739117530689671*^9}, 3.739118042842445*^9, 
   3.739119061768673*^9, 3.739125495396017*^9, {3.739126999593666*^9, 
   3.739126999749819*^9}, {3.7391272366871967`*^9, 3.739127240224677*^9}, 
   3.739127563952827*^9, 3.739574796693399*^9, {3.739575532720999*^9, 
   3.73957553319236*^9}, 3.7395831310400515`*^9, 3.7396271296701202`*^9, {
   3.739627857035205*^9, 3.739627857461404*^9}, 3.739629761807825*^9, 
   3.739652178957559*^9, 3.739654011265945*^9, {3.7398345853406105`*^9, 
   3.7398345891933327`*^9}, 3.7398347272209663`*^9, {3.7398350835106025`*^9, 
   3.739835084182458*^9}, {3.743348285390579*^9, 3.743348307895319*^9}, 
   3.743377185437045*^9, 3.743377398156904*^9, 3.7433786676402617`*^9, 
   3.743419337963325*^9, 3.743420496114966*^9, 3.743423708609304*^9, {
   3.7434244475684347`*^9, 3.74342444767035*^9}, 3.743453608121314*^9, 
   3.743455219009083*^9, {3.7434602180871487`*^9, 3.743460219346204*^9}, 
   3.743462017982274*^9, 3.7435128620909357`*^9, 3.743517524187356*^9, 
   3.743530473281839*^9, 3.743534295999846*^9, 3.743534451107604*^9, 
   3.743534553153679*^9, {3.74353471115812*^9, 3.7435347117083187`*^9}, 
   3.7435389896215343`*^9, 3.74353935070042*^9, 3.743539658912857*^9, 
   3.743780269400867*^9, 3.743782713713058*^9, {3.7437937851776857`*^9, 
   3.743793786838629*^9}, 3.74385859366436*^9, 3.7438670259854193`*^9, {
   3.743868078473811*^9, 3.7438680786042023`*^9}, 3.744377500086597*^9, {
   3.744395821335203*^9, 3.7443958216204157`*^9}, 3.745328181519269*^9, {
   3.745328608507082*^9, 3.745328608877626*^9}, 3.745932865691394*^9, 
   3.746463852467387*^9, 3.74646506096216*^9, 3.746543215077853*^9, 
   3.746544018983664*^9, 3.746544721616774*^9, 3.7465487410973043`*^9, 
   3.7465592995119877`*^9, 3.746560523323166*^9, 3.746560678465592*^9, 
   3.746562513872758*^9, 3.746563333421445*^9, {3.7467985221417713`*^9, 
   3.746798525995555*^9}, 3.746827883756275*^9, {3.746828622512884*^9, 
   3.746828628599111*^9}, {3.7468300285180283`*^9, 3.74683002936097*^9}, 
   3.746890825211281*^9, 3.746899378113929*^9, {3.7469033199406433`*^9, 
   3.746903320003028*^9}, {3.746903355059771*^9, 3.746903355272571*^9}, 
   3.74714005536173*^9, {3.7471413629670467`*^9, 3.7471413634485617`*^9}, {
   3.74732771809125*^9, 3.747327727885887*^9}, 3.747428980581805*^9, {
   3.7474893489600697`*^9, 3.7474893503651943`*^9}, 3.747489400578845*^9, {
   3.7474920353818827`*^9, 3.747492035752676*^9}, 3.747492145414794*^9, {
   3.747515353251973*^9, 3.7475153539707327`*^9}, 3.747592903949398*^9, {
   3.7476608038532248`*^9, 3.747660804893969*^9}, 3.7476635818047857`*^9, 
   3.7476694628915358`*^9, 3.74801948279358*^9, 3.748351366464801*^9, 
   3.7529383968470087`*^9, {3.7596019238619285`*^9, 3.7596019276123857`*^9}, {
   3.759603522310415*^9, 3.7596035367967043`*^9}, {3.75976564272711*^9, 
   3.7597656448363914`*^9}, {3.7600142653027725`*^9, 
   3.7600142776496973`*^9}, {3.760032738867136*^9, 3.7600327414186687`*^9}, 
   3.7602752781764927`*^9, {3.760275381565199*^9, 3.760275381924749*^9}, {
   3.760468275712387*^9, 3.7604682769812193`*^9}, {3.760609286073001*^9, 
   3.7606092873856735`*^9}, {3.760639707378894*^9, 3.760639709347926*^9}, {
   3.7607297242180233`*^9, 3.760729726983775*^9}, 3.7663334389591074`*^9, {
   3.766657042078912*^9, 3.7666570489905453`*^9}, 3.779646040697076*^9, 
   3.7796466966146965`*^9, 3.7797321531466017`*^9, 3.7797364886345196`*^9, 
   3.779823333733429*^9, 3.7798242177570243`*^9, {3.7799712924519176`*^9, 
   3.7799712927836103`*^9}, {3.78041720326444*^9, 3.780417204548251*^9}, 
   3.780428110692134*^9, {3.780516865547979*^9, 3.7805168661612005`*^9}, 
   3.78067249330958*^9, {3.7807600834554276`*^9, 3.7807600837051973`*^9}, 
   3.7812877113265038`*^9, 3.7817245613302794`*^9, 3.781724939282838*^9, 
   3.781725040178886*^9, 3.781800142111367*^9, 3.7818003352909594`*^9, 
   3.7818016252766724`*^9, 3.78180239847775*^9, 3.7818924775843863`*^9, 
   3.7818927812556014`*^9, 3.7910550733772483`*^9, {3.791143943563323*^9, 
   3.7911439441556664`*^9}, 3.791451414052436*^9, 3.7914537239757643`*^9, 
   3.791458206160664*^9, {3.7914582865076013`*^9, 3.7914582873669357`*^9}, 
   3.7914859069055047`*^9, 3.7915226104879227`*^9, 3.791574123133151*^9, {
   3.791574454415715*^9, 3.7915744558218985`*^9}, {3.7915752874138513`*^9, 
   3.7915752879606867`*^9}, 3.7916525594705515`*^9, {3.791654973454352*^9, 
   3.7916549740024743`*^9}, 3.792259639207632*^9, 3.7922622136573124`*^9, 
   3.7922652880035257`*^9, 3.792431787012561*^9, 3.792439547673749*^9, 
   3.792519998706238*^9, 3.792521629598781*^9, {3.792522302262927*^9, 
   3.79252231748318*^9}, 3.7931873511559978`*^9, 3.7937263985368443`*^9, 
   3.7939969141192207`*^9, 3.7943983373526545`*^9, 3.7947429191928005`*^9, 
   3.7963828380015054`*^9, 3.8157647694273853`*^9, {3.825880577377589*^9, 
   3.8258805795166793`*^9}, 3.8258816435127563`*^9, 3.826126000792141*^9, 
   3.8261260970643225`*^9, {3.826132148434972*^9, 3.826132149894042*^9}, 
   3.826132473351571*^9, 3.82613297919011*^9, 3.826135639969785*^9, 
   3.826218627816206*^9, 3.826219710076193*^9, 3.82622348510891*^9, 
   3.8262236692887716`*^9, 3.8262662394256754`*^9, 3.8263425042198133`*^9, 
   3.8264308374233437`*^9, 3.826900477462613*^9, 3.8269063422493825`*^9, 
   3.826954569257004*^9, {3.8270492193042917`*^9, 3.827049221459749*^9}, 
   3.82764178555145*^9, {3.8276840812269535`*^9, 3.827684082569213*^9}, 
   3.8276844840225363`*^9, 3.8277651649943657`*^9, 3.82880056928604*^9, 
   3.8288007269385223`*^9, {3.828802391013733*^9, 3.828802391250269*^9}, {
   3.828802823381071*^9, 3.828802828214671*^9}, 3.8288070712890205`*^9, {
   3.828809927584657*^9, 3.828809927992404*^9}, 3.828877806297144*^9, 
   3.828878160645044*^9, 3.82887822660917*^9, 3.8293927862758784`*^9, 
   3.829393247773527*^9, {3.8295853829701033`*^9, 3.829585383842602*^9}, {
   3.8295864231589823`*^9, 3.8295864233941283`*^9}, {3.829588138336569*^9, 
   3.829588138518532*^9}, 3.8302769052198057`*^9, 3.8302773272027583`*^9, 
   3.8302784986087756`*^9, {3.8304006932128286`*^9, 3.8304006951739674`*^9}, 
   3.8304461463887234`*^9, 3.831985010914631*^9, {3.831989497502372*^9, 
   3.831989505995879*^9}, 3.8320034704261427`*^9, 3.832346188824357*^9, {
   3.832421739883673*^9, 3.8324217435756254`*^9}, 3.8324219508365583`*^9, {
   3.8324229758943243`*^9, 3.832422976986222*^9}, 3.832518147832039*^9, 
   3.832592323384799*^9, {3.8326956797215137`*^9, 3.832695686776766*^9}, {
   3.832783069218731*^9, 3.8327830694948378`*^9}, 3.8327849972920275`*^9, {
   3.83282641200533*^9, 3.8328264124737225`*^9}, {3.8328646291273217`*^9, 
   3.8328646301626205`*^9}, 3.8328655551484666`*^9, {3.832869388329897*^9, 
   3.8328693885210247`*^9}, {3.8337259551957273`*^9, 3.833725958832076*^9}, 
   3.8337267510046234`*^9, {3.833735338588478*^9, 3.8337353420043297`*^9}, 
   3.8337359197878075`*^9, {3.833784217606202*^9, 3.833784217975603*^9}, {
   3.833786354331107*^9, 3.833786355590225*^9}, {3.8337888506616187`*^9, 
   3.8337888521519256`*^9}, 3.8338063753141813`*^9, 3.8339901668905497`*^9, {
   3.8344061634598246`*^9, 3.834406165562165*^9}, {3.8344068609423337`*^9, 
   3.834406863860772*^9}, 3.834421902476921*^9, 3.8344229957394075`*^9, 
   3.834423378189002*^9, 3.8345078688631835`*^9, {3.834595495887983*^9, 
   3.8345955128900747`*^9}, {3.835109795996205*^9, 3.835109798359655*^9}, 
   3.8351109877527*^9, 3.835111731827688*^9, 3.835113112656361*^9, 
   3.8351139341421843`*^9, 3.8351164245680804`*^9, 3.835116963338866*^9, 
   3.8351177439317293`*^9, 3.8351604394402213`*^9, 3.835174130488943*^9, {
   3.835196220145217*^9, 3.835196222053619*^9}, 3.835205782531557*^9, {
   3.8355222208524323`*^9, 3.835522221308921*^9}, 3.835525113396059*^9, {
   3.836799553890543*^9, 3.8367995645662055`*^9}, 3.8369283446989155`*^9, 
   3.8370211319110117`*^9, {3.837021566305055*^9, 3.8370215691673293`*^9}, 
   3.837093500957062*^9, 3.8388242971522627`*^9, {3.838824746401405*^9, 
   3.838824752691445*^9}, 3.838828069544151*^9, 3.838829054619392*^9, 
   3.8389103349894695`*^9, 3.838912090763008*^9, 3.8389129283738437`*^9, 
   3.83917575041045*^9, 3.8398504318325415`*^9, 3.8398597204534664`*^9, 
   3.839945045522502*^9, 3.8399453130946674`*^9, {3.8399482047151356`*^9, 
   3.839948206699362*^9}, {3.83994824779722*^9, 3.8399482480096083`*^9}, {
   3.84021050920404*^9, 3.8402105106741*^9}, 3.8402132273805094`*^9, 
   3.8402139015300856`*^9, 3.840292147017951*^9, 3.8402926148677216`*^9, 
   3.84029316683525*^9, 3.840641961469698*^9, {3.840646768082961*^9, 
   3.840646772765559*^9}, 3.8407244734873695`*^9, {3.8424549468783646`*^9, 
   3.842454949266948*^9}, 3.8424583552298937`*^9, 3.8424592548215785`*^9, 
   3.8429751039340115`*^9, {3.8431878026097317`*^9, 3.843187802899152*^9}, 
   3.8476397569213867`*^9, 3.8477731391928883`*^9, 3.8503197026042953`*^9, 
   3.850370064246933*^9, 3.8505625194271216`*^9, 3.8505755826738605`*^9, 
   3.8506737350747128`*^9, {3.8533531821109505`*^9, 3.853353184417172*^9}, 
   3.8534988148121686`*^9, 3.8535150339932957`*^9, 3.85351507127829*^9, 
   3.8535178420997925`*^9, 3.853524416430174*^9, 3.8535252344629517`*^9, {
   3.8537520096421523`*^9, 3.8537520138323865`*^9}, 3.853760210934837*^9, 
   3.8550586137941017`*^9, 3.8573181737912493`*^9, 3.8573187388984985`*^9, 
   3.857368368330973*^9, 3.8573790000149727`*^9, {3.857491408163826*^9, 
   3.857491416789122*^9}, 3.8941877054460735`*^9, 3.895049220656514*^9, 
   3.896689522723737*^9, 3.896716022729706*^9, {3.898429117685937*^9, 
   3.898429118053706*^9}, 3.898484102337431*^9, 3.898484261728954*^9, 
   3.899030178487197*^9, {3.8990305004314747`*^9, 3.899030507145475*^9}, 
   3.899038727823713*^9, 3.899129597366563*^9, 3.9060341045776515`*^9, 
   3.9061344178272233`*^9, 3.90617415829055*^9, 3.9061749943694096`*^9, 
   3.9189861131069098`*^9, {3.919190673144419*^9, 3.91919067938315*^9}, {
   3.9194145162516932`*^9, 3.919414520796342*^9}, 3.919414947323403*^9, {
   3.919450644933877*^9, 3.9194506482935925`*^9}, 3.9487154021116257`*^9, {
   3.948729345894122*^9, 3.948729349272804*^9}, 3.948788033323118*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"f515c4b1-03ad-43d7-afdb-f6410192d17b"],

Cell[TextData[{
 "M: number of interpolation points with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"x", "\[Element]", 
    RowBox[{"(", 
     RowBox[{"4", ",", "\[Infinity]"}], ")"}]}], TraditionalForm]],
  ExpressionUUID->"6ec2ab22-ae19-480e-b77a-db76d3241494"],
 "\nL: impose unitarity for spin ",
 Cell[BoxData[
  FormBox[
   RowBox[{"l", "<", "L"}], TraditionalForm]],ExpressionUUID->
  "1af78f04-07b7-4aee-8891-22be09256ccd"],
 ", number of partial waves per isospin is L/2"
}], "Text",
 CellChangeTimes->{{3.7606444958153553`*^9, 3.7606445137395897`*^9}, {
   3.762532180798005*^9, 3.7625321837512894`*^9}, 3.776189527163047*^9, {
   3.91898611620954*^9, 3.9189861232993593`*^9}, {3.9191606490472217`*^9, 
   3.9191606946509523`*^9}},ExpressionUUID->"d0a6612e-2cd5-4076-a107-\
77cc77cd89ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Nu]0", "=", 
   RowBox[{"-", "20"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.847772530803797*^9, 3.8477725360406446`*^9}, {
   3.847772883648833*^9, 3.8477728941738644`*^9}, {3.847773025736661*^9, 
   3.8477730275832725`*^9}, {3.847790105798703*^9, 3.847790108330124*^9}, 
   3.847791905649978*^9, {3.8482305184677124`*^9, 3.848230519567153*^9}, {
   3.8505626955846796`*^9, 3.850562706830906*^9}, {3.853515422391863*^9, 
   3.8535154235014744`*^9}, {3.853602304958891*^9, 3.853602305736845*^9}, {
   3.8984840818298216`*^9, 3.8984840821945887`*^9}, 3.898484277524771*^9, 
   3.899030188744676*^9, {3.904745133771223*^9, 3.904745134449305*^9}, 
   3.9047466214814606`*^9, 3.9055820835772424`*^9, 3.905585840692399*^9, {
   3.9061344331849403`*^9, 3.9061344338308268`*^9}, 3.906143782500249*^9, 
   3.9061741610727215`*^9, {3.9061749973284984`*^9, 3.9061749980233274`*^9}, 
   3.906177169572298*^9, 3.906178973485214*^9, 3.9181245669113035`*^9, 
   3.918127069098333*^9, {3.9182752613032646`*^9, 3.918275261591642*^9}, {
   3.9191907344714117`*^9, 3.919190756107407*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"eb39bee0-6374-46e9-99a6-28ba979bcc61"],

Cell[TextData[{
 "the point on the cut ",
 Cell[BoxData[
  FormBox["\[Nu]", TraditionalForm]],ExpressionUUID->
  "541c8881-f58d-41bc-8b29-39e3911f76a7"],
 " plane that maps to the center of the unit disk"
}], "Text",
 CellChangeTimes->{{3.918985682679984*^9, 3.918985714939913*^9}, {
  3.9189861427103367`*^9, 
  3.9189861462637663`*^9}},ExpressionUUID->"2cb62f7c-3578-486b-89bd-\
b847a3896d70"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"p", "=", "100"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "precision", " ", "for", " ", "the", " ", "following", " ", 
    "computations"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"Clear", "[", "z", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"z", "[", "\[Nu]_", "]"}], "=", 
   FractionBox[
    RowBox[{
     SqrtBox[
      RowBox[{"4", "-", "\[Nu]0"}]], "-", 
     SqrtBox[
      RowBox[{"4", "-", "\[Nu]"}]]}], 
    RowBox[{
     SqrtBox[
      RowBox[{"4", "-", "\[Nu]0"}]], "+", 
     SqrtBox[
      RowBox[{"4", "-", "\[Nu]"}]]}]]}], ";", 
  RowBox[{
   RowBox[{"x\[Phi]", "[", "\[Phi]_", "]"}], "=", 
   RowBox[{"\[Nu]0", "+", 
    FractionBox[
     RowBox[{"8", "-", 
      RowBox[{"2", " ", "\[Nu]0"}]}], 
     RowBox[{"1", "+", 
      RowBox[{"Cos", "[", "\[Phi]", "]"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dx\[Phi]", "[", "\[Phi]_", "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"x\[Phi]", "[", "\[Phi]", "]"}], ",", "\[Phi]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.747669378665781*^9, 3.747669381799417*^9}, 
   3.753034013813733*^9, {3.753510396609788*^9, 3.753510427747896*^9}, {
   3.77635848630323*^9, 3.7763585028562818`*^9}, {3.7817247402149725`*^9, 
   3.7817247505220747`*^9}, {3.7940639014595633`*^9, 
   3.7940639080258875`*^9}, {3.7943998409558372`*^9, 
   3.7943998428176956`*^9}, {3.8258786775166883`*^9, 3.825878680615169*^9}, {
   3.826900507324012*^9, 3.826900510667163*^9}, {3.8278531229576*^9, 
   3.8278531349560456`*^9}, 3.828800581873541*^9, {3.831985698831689*^9, 
   3.8319856990465813`*^9}, {3.832422438169947*^9, 3.832422439476257*^9}, {
   3.832438445486987*^9, 3.8324384457021523`*^9}, {3.8325171492560215`*^9, 
   3.8325171499438815`*^9}, {3.83251815753981*^9, 3.8325181579949026`*^9}, {
   3.8325186473717346`*^9, 3.83251864873211*^9}, {3.8325921197905874`*^9, 
   3.832592125099885*^9}, {3.8325922036499267`*^9, 3.832592204202377*^9}, {
   3.83269780921699*^9, 3.8326978118645735`*^9}, {3.8328408279837575`*^9, 
   3.832840830069237*^9}, {3.832840885124529*^9, 3.832840887392782*^9}, {
   3.8328563804610786`*^9, 3.8328563811823072`*^9}, {3.8328694099865117`*^9, 
   3.832869410697914*^9}, {3.8329503161212783`*^9, 3.832950316342961*^9}, {
   3.833000405428991*^9, 3.8330004065485315`*^9}, {3.833043433337433*^9, 
   3.833043433907593*^9}, {3.8338062240055933`*^9, 3.8338062249602623`*^9}, {
   3.836827888681892*^9, 3.836827959659897*^9}, {3.836828052310358*^9, 
   3.836828088272958*^9}, {3.836828121217235*^9, 3.83682812314215*^9}, 
   3.8369258405644736`*^9, {3.8370157650852327`*^9, 3.8370157688564215`*^9}, {
   3.837615695346203*^9, 3.8376156957729497`*^9}, {3.8386300834865217`*^9, 
   3.838630089099952*^9}, {3.847772606268531*^9, 3.847772608427576*^9}, {
   3.84777266477453*^9, 3.847772682055771*^9}, {3.8477727237390795`*^9, 
   3.847772859445752*^9}, {3.847772991724324*^9, 3.8477729972029047`*^9}, {
   3.8533538846988583`*^9, 3.853353891973014*^9}, 3.9056923609941645`*^9, 
   3.905692592985276*^9, {3.9189857170675125`*^9, 3.9189857599829216`*^9}, {
   3.9189858260604296`*^9, 3.9189858465786057`*^9}, {3.918986157712839*^9, 
   3.9189861589559126`*^9}, {3.91916071676155*^9, 3.9191607437981167`*^9}, {
   3.919246084016398*^9, 3.919246086485586*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"5369c104-6980-45a8-8fe7-c385defb7108"],

Cell[TextData[{
 "mapping the cut plane to the unit disk, the physical line ",
 Cell[BoxData[
  FormBox[
   RowBox[{"x", "\[Element]", 
    RowBox[{"(", 
     RowBox[{"4", ",", "\[Infinity]"}], ")"}]}], TraditionalForm]],
  ExpressionUUID->"6df65a99-56fd-42fe-b2bb-2742904e5097"],
 " is mapped to the upper half circle with angle \[Phi], ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["dx", "d\[Phi]"], "=", 
    RowBox[{
     RowBox[{"x", "'"}], 
     RowBox[{"(", "\[Phi]", ")"}]}]}], TraditionalForm]],ExpressionUUID->
  "19973a45-91d5-40d6-95ff-236446d76e70"]
}], "Text",
 CellChangeTimes->{{3.918985848344257*^9, 3.9189859118363514`*^9}, {
  3.9192460900222855`*^9, 
  3.91924609793373*^9}},ExpressionUUID->"dec39023-82fc-4278-a5c3-\
311525fa79eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v\[Phi]", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"i", "-", 
          FractionBox["1", "2"]}], ")"}], "\[CapitalDelta]\[Phi]"}], ",", 
       "p"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "M"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"\[CapitalDelta]\[Phi]", "=", 
   FractionBox["\[Pi]", "M"]}], ";", 
  RowBox[{"vx", "=", 
   RowBox[{"x\[Phi]", "[", "v\[Phi]", "]"}]}], ";", 
  RowBox[{"vdx\[Phi]", "=", 
   RowBox[{"dx\[Phi]", "[", "v\[Phi]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9191607844969215`*^9, 3.919160796786151*^9}, {
   3.919160871150208*^9, 3.9191608748718195`*^9}, {3.9192460689208913`*^9, 
   3.9192460828862944`*^9}, {3.9192461132971754`*^9, 3.9192461169834337`*^9}, 
   3.919246746646432*^9, {3.919251093328353*^9, 3.919251096394823*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"20ef9146-ea7c-416b-acfe-3597f98f14fc"],

Cell[TextData[{
 "discretize upper half circle to M points ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Phi]", "i"], TraditionalForm]],ExpressionUUID->
  "9f9e28c8-3e1c-47a3-accd-8334df69b30b"],
 ", the corresponding ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["x", "i"], "\[Element]", 
    RowBox[{"(", 
     RowBox[{"4", ",", "\[Infinity]"}], ")"}]}], TraditionalForm]],
  ExpressionUUID->"a91ffc7b-2f4a-4058-aceb-f2c167160d4c"],
 ", and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"x", "'"}], 
    RowBox[{"(", 
     SubscriptBox["\[Phi]", "i"], ")"}]}], TraditionalForm]],ExpressionUUID->
  "d5017443-e14b-4075-8509-81792815b255"],
 " for integrations below"
}], "Text",
 CellChangeTimes->{{3.9189861775780463`*^9, 3.918986280662572*^9}, {
  3.919179812068447*^9, 3.9191798168403454`*^9}, {3.919246104578811*^9, 
  3.9192461089887524`*^9}},ExpressionUUID->"a3da116a-026b-4e24-b02e-\
2ccf97a733af"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"trans", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"ij", ",", "1", ",", 
       SuperscriptBox["M", "2"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ij", ",", "1", ",", 
       SuperscriptBox["M", "2"]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"trans", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], "M"}], "+", "j"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"j", "-", "1"}], ")"}], "M"}], "+", "i"}]}], "]"}], "]"}], 
    "=", "1"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "M"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "M"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"symtr", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"IdentityMatrix", "[", 
       SuperscriptBox["M", "2"], "]"}], "+", "trans"}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8009847772365417`*^9, 3.800984840396722*^9}, {
  3.800984906712972*^9, 3.8009849753440537`*^9}, {3.800985120868538*^9, 
  3.8009851216258345`*^9}, {3.8009851916026716`*^9, 3.8009851973153515`*^9}, {
  3.9192588189152765`*^9, 3.9192588191638503`*^9}},
 CellLabel->"In[10]:=",
 $CellContext`ExpressionUUID -> 
 "9d9cf69b-f7ac-414a-bf20-ac94feaa1298",ExpressionUUID->"bb7deb98-e1ed-4cf3-\
96c4-262865bcc40e"],

Cell[TextData[{
 "the matrix trans transposes ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Rho]", "(", 
    RowBox[{
     SubscriptBox["x", "i"], ",", 
     SubscriptBox["y", "j"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "e9b9d12d-4f57-4f8d-aa5b-d829b28b5d04"],
 " into ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Rho]", "(", 
    RowBox[{
     SubscriptBox["y", "j"], ",", 
     SubscriptBox["x", "i"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "2f0b7e4f-66d7-4217-a760-cc8dc20e96aa"],
 ", the matrix symtr taking the symmetric part of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Rho]", "2"], "(", 
    RowBox[{
     SubscriptBox["x", "i"], ",", 
     SubscriptBox["y", "j"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "ddf9851d-2714-4c3d-86bd-c04c4ebdafcf"]
}], "Text",
 CellChangeTimes->{{3.9191612277024183`*^9, 3.9191613301528063`*^9}, {
  3.9192588229614334`*^9, 3.919258824554844*^9}, {3.9192668272044086`*^9, 
  3.9192668382357407`*^9}},ExpressionUUID->"ce751d74-f906-4c69-80a0-\
aa859a324a9b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"vsunphys", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", "1", ",", 
     FractionBox["3", "2"], ",", "2", ",", "3"}], "}"}]}], ";", 
  RowBox[{"Munphys", "=", 
   RowBox[{"Length", "[", "vsunphys", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.9194830910597086`*^9, 3.9194861482056313`*^9, {3.919487345585414*^9, 
   3.919487346032545*^9}, {3.919492998809333*^9, 3.9194930067726755`*^9}, {
   3.9194938650524693`*^9, 3.9194938685394263`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"126e5003-5750-4916-8586-b089d6cd857f"],

Cell[TextData[{
 "a set of unphysical points ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["s", "*"], "=", 
     FractionBox["1", "2"]}], ",", "1", ",", 
    FractionBox["3", "2"], ",", "2", ",", "3"}], TraditionalForm]],
  ExpressionUUID->"f753601d-5130-4169-95d5-064f61e2c0ff"],
 " for evaluating the partial waves. the first four points are for imposing \
matching with the Weinberg model (tree level partial waves); the last one is \
for evaluating maximization functional"
}], "Text",
 CellChangeTimes->{{3.919267738821536*^9, 3.9192677529740562`*^9}, {
  3.919267814553506*^9, 3.9192678812060137`*^9}, {3.919268315957481*^9, 
  3.919268333761237*^9}},ExpressionUUID->"9d3e8f9b-fb08-4da8-84d5-\
af7b7d37d456"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v\[Omega]", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[Pi]", 
      SqrtBox[
       FractionBox[
        RowBox[{
         RowBox[{"vx", "[", 
          RowBox[{"[", "j", "]"}], "]"}], "-", "4"}], 
        RowBox[{"vx", "[", 
         RowBox[{"[", "j", "]"}], "]"}]]]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "M"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9192566133223057`*^9, 3.9192566142977686`*^9}, {
   3.919409929324606*^9, 3.919409931152837*^9}, 3.919410247609953*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"203c2442-374f-402d-bf27-a68b1cde72b7"],

Cell[TextData[{
 "the factor (eq. (8.40)) for redefine partial waves ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox[
      SuperscriptBox["h", "I"], "l"], "(", "s", ")"}], "=", 
    RowBox[{"\[Pi]", 
     SqrtBox[
      FractionBox[
       RowBox[{"s", "-", "4"}], "s"]], 
     RowBox[{
      SubscriptBox[
       SuperscriptBox["f", "I"], "l"], "(", "s", ")"}]}]}], TraditionalForm]],
  ExpressionUUID->"e92633de-91f2-4577-a386-e5e63ff3a751"],
 " in the physical region ",
 Cell[BoxData[
  FormBox[
   RowBox[{"s", ">", "4"}], TraditionalForm]],ExpressionUUID->
  "2ab20ae9-3af0-42f7-9b84-40ec4998a9d3"]
}], "Text",
 CellChangeTimes->{{3.919267899935443*^9, 3.919268005890876*^9}, {
  3.9192683416944404`*^9, 3.919268369740415*^9}, {3.919409950575989*^9, 
  3.9194099959087086`*^9}},ExpressionUUID->"e6c0e55e-be55-47aa-a783-\
6a0628623663"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M\[Pi]", "=", "139.57"}], ";"}]], "Input",
 CellChangeTimes->{
  3.946743494531375*^9, {3.946745433190178*^9, 3.94674545099232*^9}, {
   3.946787948202236*^9, 3.9467879487960544`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"7f91f003-5316-4d37-af89-89e577771ca5"],

Cell["physical pion mass for setting units", "Text",
 CellChangeTimes->{{3.918985609112692*^9, 
  3.918985633319353*^9}},ExpressionUUID->"cc99936a-06c0-407f-b6c6-\
1bfe396679d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"s0", "=", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["2000", "M\[Pi]"], ")"}], "2"]}], ";", 
  RowBox[{"n0", "=", 
   RowBox[{"Length", "[", 
    RowBox[{"Select", "[", 
     RowBox[{"vx", ",", 
      RowBox[{
       RowBox[{"#", "\[LessEqual]", "s0"}], "&"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.906193521604723*^9, 3.9061935353407555`*^9}, {
   3.9100816159797306`*^9, 3.910081629134958*^9}, 3.9104914326748433`*^9, {
   3.9157959850572343`*^9, 3.9157960053621264`*^9}, 3.9158175342466974`*^9, {
   3.9158765054260645`*^9, 3.91587652862354*^9}, {3.9192704133550406`*^9, 
   3.9192704226664844`*^9}, {3.919271342543031*^9, 3.919271344440675*^9}, 
   3.9194843858344083`*^9, 3.94964130036539*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"b203134c-c36e-4e12-83d0-7a883f1cb5d0"],

Cell[TextData[{
 "the number of interpolation points below the scale ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["s", "0"], "=", 
    RowBox[{"2", "GeV"}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "bee12b57-edab-4830-bc02-eb6502b4d67d"]
}], "Text",
 CellChangeTimes->{{3.9496412896291304`*^9, 
  3.9496413155034924`*^9}},ExpressionUUID->"78b4b36a-0faa-4626-b19a-\
84c40205819d"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Kernels for physical region ",
 Cell[BoxData[
  FormBox[
   RowBox[{"s", ">", "4"}], TraditionalForm]],ExpressionUUID->
  "4c5fb36d-b37d-4744-b998-5635ab26669d"]
}], "Subsubsection",
 CellChangeTimes->{{3.7385336713424797`*^9, 3.7385337053837023`*^9}, 
   3.738535036744253*^9, 3.74351746175239*^9, 3.753031695384375*^9, {
   3.753032124730002*^9, 3.753032129082778*^9}, {3.8389103752674923`*^9, 
   3.8389104041054506`*^9}, 3.845049377883175*^9, {3.8458745894550643`*^9, 
   3.8458745899062896`*^9}, 3.903497228975091*^9, {3.90694848303754*^9, 
   3.9069484834250135`*^9}, 3.908164874676569*^9, {3.9191660155265317`*^9, 
   3.9191660198271008`*^9}, {3.919250132501297*^9, 
   3.919250139559199*^9}},ExpressionUUID->"dd9ed7e4-a064-44dc-81e5-\
7dc9e11f2020"],

Cell[TextData[{
 "this section defines the kernels ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[ScriptCapitalA]", "(", 
     RowBox[{"s", ",", "x"}], ")"}], ",", " ", 
    RowBox[{"\[ScriptCapitalW]", "(", 
     RowBox[{"s", ",", "y", ",", "x"}], ")"}], ",", " ", 
    RowBox[{
     SubscriptBox["\[ScriptCapitalW]", "00"], "(", 
     RowBox[{"x", ",", "y"}], ")"}], ",", " ", 
    RowBox[{
     SubscriptBox["\[ScriptCapitalW]", "0"], "(", "x", ")"}], ",", " ", 
    RowBox[{"\[ScriptCapitalK]", "(", 
     RowBox[{"s", ",", "x"}], ")"}]}], TraditionalForm]],ExpressionUUID->
  "cf262d18-7bdc-48d5-8a55-322fc20d408f"],
 " (eq. (8.6)) in their form used in computing partial wave ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["h", "I"], "l"], "(", "s", ")"}], TraditionalForm]],
  ExpressionUUID->"ad3c828e-376b-40d3-9045-0e952aad31b2"],
 " in the physical region for s>4. in these definitions, we include extra \
factors of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "\[Phi]"], 
    RowBox[{"x", "'"}], 
    RowBox[{"(", "\[Phi]", ")"}]}], TraditionalForm]],ExpressionUUID->
  "20d16978-43b5-4305-adaf-001137fb63f8"]
}], "Text",
 CellChangeTimes->{{3.9192684175906096`*^9, 3.9192685119723144`*^9}, {
  3.9194100181229143`*^9, 
  3.919410030055146*^9}},ExpressionUUID->"a9831a8b-84c2-479d-8f7f-\
85a2cceba896"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"vK0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     SubscriptBox["v", "i"], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"2", "M"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"vK0", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", "0"}], ";"}], "\n", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"vK0", "[", 
     RowBox[{"[", "i", "]"}], "]"}], "=", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"i", "-", "1"}]]}], 
      RowBox[{"2", "M"}]], 
     RowBox[{"Cot", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"i", "-", "1"}], ")"}], "\[Pi]"}], 
       RowBox[{"2", "M"}]], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "2", ",", 
     RowBox[{"2", "M"}]}], "}"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"K", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     SubscriptBox["k", 
      RowBox[{"i", ",", "j"}]], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "M"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "M"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"K", "[", 
     RowBox[{"[", 
      RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"vK0", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"i", "-", "j"}], ",", 
             RowBox[{"2", "M"}]}], "]"}], "+", "1"}], "]"}], "]"}]}], ",", 
       "p"}], "]"}], "-", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"vK0", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"i", "-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", "M"}], "+", "1", "-", "j"}], ")"}]}], ",", 
             RowBox[{"2", "M"}]}], "]"}], "+", "1"}], "]"}], "]"}]}], ",", 
       "p"}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "M"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "M"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7288303725545483`*^9, 3.7288304376621017`*^9}, {
   3.728830484546826*^9, 3.72883057474714*^9}, {3.7288307584534693`*^9, 
   3.728830813990533*^9}, 3.728838473031089*^9, 3.728838627238647*^9, {
   3.72883883720236*^9, 3.728838837448675*^9}, 3.729270384446927*^9, {
   3.730144431668065*^9, 3.7301444384855137`*^9}, {3.730144531526289*^9, 
   3.7301445502908573`*^9}, {3.73014467567692*^9, 3.730144678267439*^9}, {
   3.73014475123383*^9, 3.7301447534656067`*^9}, {3.730145247090057*^9, 
   3.730145256370661*^9}, 3.730146197053377*^9, {3.7368122565243998`*^9, 
   3.736812272948717*^9}, {3.736812555129266*^9, 3.73681262884026*^9}, 
   3.736812780629526*^9, {3.737925458634849*^9, 3.737925684641239*^9}, {
   3.737925731284787*^9, 3.737925732522347*^9}, {3.737926421788457*^9, 
   3.737926452945916*^9}, {3.737926491017262*^9, 3.73792649112948*^9}, {
   3.737926577329426*^9, 3.737926577543159*^9}, {3.7379271304617167`*^9, 
   3.73792713492731*^9}, {3.7379272974502*^9, 3.737927306337229*^9}, {
   3.737927665659934*^9, 3.737927672477415*^9}, {3.737927702743499*^9, 
   3.73792770506966*^9}, {3.737927772222849*^9, 3.7379277974931917`*^9}, {
   3.737927934309929*^9, 3.737927964872257*^9}, {3.737928037741049*^9, 
   3.7379280957358418`*^9}, {3.7379281425593567`*^9, 3.737928155095887*^9}, {
   3.7379286535425253`*^9, 3.737928659555711*^9}, {3.737928708584188*^9, 
   3.7379287211956863`*^9}, {3.737928756780497*^9, 3.737928763181757*^9}, {
   3.738534392858439*^9, 3.7385343994002037`*^9}, {3.738534446383946*^9, 
   3.7385344478016357`*^9}, {3.738534483601293*^9, 3.7385344846578007`*^9}, {
   3.738534840853621*^9, 3.738534860270954*^9}, {3.745614512337036*^9, 
   3.745614529774776*^9}, {3.747669089608273*^9, 3.747669093061143*^9}, {
   3.747669410957883*^9, 3.7476694135862923`*^9}, {3.9192462028930297`*^9, 
   3.919246213487705*^9}, {3.9192465135665555`*^9, 3.919246521513113*^9}},
 CellLabel->"In[17]:=",
 $CellContext`ExpressionUUID -> 
 "1cc457a6-d644-4690-b17b-2cc3314838d4",ExpressionUUID->"132ea30e-5142-44eb-\
a122-a2c372e3a05a"],

Cell["kernel for principal integral eq. (8.36)", "Text",
 CellChangeTimes->{{3.836828217094345*^9, 3.836828232790636*^9}, 
   3.8477740261797314`*^9, {3.9189864025228505`*^9, 3.9189864146411333`*^9}, {
   3.919246644796462*^9, 3.9192466539218144`*^9}, {3.919265114411249*^9, 
   3.9192651154948063`*^9}, {3.919268394641735*^9, 3.919268398871954*^9}, 
   3.919410056464203*^9},ExpressionUUID->"3114c4ba-491e-4fd2-b247-\
14ef788f27c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[CapitalDelta]\[Phi]", 
      FractionBox[
       RowBox[{
        RowBox[{"vdx\[Phi]", "[", 
         RowBox[{"[", "j", "]"}], "]"}], " "}], 
       RowBox[{"\[Pi]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"vx", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "-", "\[Nu]0"}], ")"}]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "M"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7386266058945084`*^9, 3.7386266666479597`*^9}, {
   3.7386279571553307`*^9, 3.738627969813547*^9}, {3.7434234888800793`*^9, 
   3.7434234943906927`*^9}, 3.743883036649686*^9, {3.744383418776505*^9, 
   3.744383428491693*^9}, 3.7443901540732718`*^9, {3.744390446795537*^9, 
   3.744390450506518*^9}, 3.74638212680717*^9, 3.753032185336747*^9, {
   3.836925769105051*^9, 3.8369257829352756`*^9}, {3.8369259946035223`*^9, 
   3.8369259985548162`*^9}, {3.9189864236683874`*^9, 3.918986424221038*^9}, {
   3.919161115833703*^9, 3.91916116008844*^9}, 3.9191907887834206`*^9, 
   3.919246123558138*^9, 3.919246184958269*^9, {3.9192467063754816`*^9, 
   3.9192467100048313`*^9}, {3.9194101105031433`*^9, 3.9194101165242567`*^9}},
 CellLabel->"In[22]:=",
 $CellContext`ExpressionUUID -> 
 "3ad383f6-cbc9-4ce8-a39a-5351c05a9f6f",ExpressionUUID->"358074c8-5680-4eb5-\
a2cf-07ff5d726174"],

Cell[TextData[{
 "kernel ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalW]", "0"], "(", "x", ")"}], 
   TraditionalForm]],ExpressionUUID->"da56018f-bd25-4d40-8022-ac616186e5d9"],
 " for performing the numerical integral with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", "\[Pi]"], " ", 
    FractionBox["1", 
     RowBox[{"x", "-", 
      SubscriptBox["\[Nu]", "0"]}]]}], TraditionalForm]],ExpressionUUID->
  "a307702b-a73f-419c-9cbc-f1b74569d742"],
 " (with factor ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "\[Phi]"], 
    RowBox[{"x", "'"}], 
    RowBox[{"(", 
     SubscriptBox["\[Phi]", "1"], ")"}]}], TraditionalForm]],ExpressionUUID->
  "3a7bb9d3-1708-4e4e-ac40-d8422dfe2a90"],
 ")"
}], "Text",
 CellChangeTimes->{{3.8369254651340027`*^9, 3.836925568225353*^9}, 
   3.8477740224634075`*^9, {3.919180089846298*^9, 3.919180090430219*^9}, {
   3.919246160093007*^9, 3.919246171546892*^9}, {3.9192468845751114`*^9, 
   3.919246891565201*^9}, {3.919268543077052*^9, 3.9192685691864805`*^9}, {
   3.919268604107049*^9, 3.9192686044680495`*^9}, {3.9194100761947556`*^9, 
   3.919410102408995*^9}},ExpressionUUID->"766cb3b3-2b8c-49d6-9562-\
3a9ec73187b3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"W", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"jn", ",", "1", ",", 
       SuperscriptBox["M", "2"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"mn", ",", "1", ",", 
       SuperscriptBox["M", "2"]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"j", "-", "1"}], ")"}], "M"}], "+", "n"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"m", "-", "1"}], ")"}], "M"}], "+", "n"}]}], "]"}], "]"}], 
    "=", 
    RowBox[{"\[CapitalDelta]\[Phi]", 
     FractionBox["1", "\[Pi]"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"vdx\[Phi]", "[", 
         RowBox[{"[", "m", "]"}], "]"}], 
        RowBox[{
         RowBox[{"vx", "[", 
          RowBox[{"[", "m", "]"}], "]"}], "+", 
         RowBox[{"vx", "[", 
          RowBox[{"[", "n", "]"}], "]"}], "+", 
         RowBox[{"vx", "[", 
          RowBox[{"[", "j", "]"}], "]"}], "-", "4"}]], "-", 
       FractionBox[
        RowBox[{"vdx\[Phi]", "[", 
         RowBox[{"[", "m", "]"}], "]"}], 
        RowBox[{
         RowBox[{"vx", "[", 
          RowBox[{"[", "m", "]"}], "]"}], "-", "\[Nu]0"}]]}], ")"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "1", ",", "M"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "M"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "M"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.7914580943259106`*^9, {3.7914586969746265`*^9, 3.7914587143364573`*^9}, 
   3.8214681710013375`*^9, 3.838822654047824*^9, {3.8388227969519663`*^9, 
   3.8388228347969885`*^9}, {3.838822891007929*^9, 3.8388229063763285`*^9}, 
   3.8388230956555147`*^9, {3.838823133181816*^9, 3.8388231339401207`*^9}, 
   3.8453921579958572`*^9, 3.845398074857998*^9, {3.919161133546567*^9, 
   3.919161135402895*^9}, {3.9192462569388227`*^9, 3.919246267447668*^9}, {
   3.919246316229209*^9, 3.9192463174715614`*^9}, {3.919246714781718*^9, 
   3.9192467160420885`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"7a5a95b5-a680-49b4-b186-7261171f5b36"],

Cell[TextData[{
 "kernel ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalW]", "(", 
    RowBox[{"s", ",", "y", ",", "x"}], ")"}], TraditionalForm]],
  ExpressionUUID->"084e11c3-3c49-44be-8d0f-e789bff5c6c6"],
 " for performing the numerical integral with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", "\[Pi]"], 
    RowBox[{"(", " ", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"x", "+", "y", "+", "s", "-", "4"}]], "-", 
      FractionBox["1", 
       RowBox[{"x", "-", 
        SubscriptBox["\[Nu]", "0"]}]]}], ")"}]}], TraditionalForm]],
  ExpressionUUID->"bb15df80-8eec-4d50-a3e9-cfc67b23c418"],
 " (with factor ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "\[Phi]"], 
    RowBox[{"x", "'"}], 
    RowBox[{"(", 
     SubscriptBox["\[Phi]", "1"], ")"}]}], TraditionalForm]],ExpressionUUID->
  "9a1aac2b-7f39-4ad0-8d9d-f622562b100a"],
 ")"
}], "Text",
 CellChangeTimes->{{3.8369254651340027`*^9, 3.836925568225353*^9}, 
   3.8477740224634075`*^9, {3.919180089846298*^9, 3.919180090430219*^9}, {
   3.919246160093007*^9, 3.919246171546892*^9}, {3.9192468845751114`*^9, 
   3.919246891565201*^9}, {3.919268543077052*^9, 3.9192685691864805`*^9}, {
   3.919268604107049*^9, 3.9192686044680495`*^9}, {3.9194100761947556`*^9, 
   3.919410102408995*^9}, {3.9194101519698505`*^9, 
   3.9194101916591578`*^9}},ExpressionUUID->"e4ace326-bf54-4529-b53a-\
77ebee90caac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W00", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], 
       FractionBox["1", 
        SuperscriptBox["\[Pi]", "2"]], 
       FractionBox[
        RowBox[{
         RowBox[{"vdx\[Phi]", "[", 
          RowBox[{"[", "i", "]"}], "]"}], 
         RowBox[{"vdx\[Phi]", "[", 
          RowBox[{"[", "j", "]"}], "]"}], " "}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"vx", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "-", "\[Nu]0"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"vx", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "-", "\[Nu]0"}], ")"}]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "M"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "M"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8370191329449253`*^9, 3.8370192420976553`*^9}, 
   3.8453924830227947`*^9, {3.9191801244374847`*^9, 3.9191801258854337`*^9}, {
   3.919246299521137*^9, 3.919246331470945*^9}, {3.919246725870673*^9, 
   3.9192467302232018`*^9}, 3.91924898073577*^9, {3.91941374746727*^9, 
   3.919413747775609*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"834e60d4-54c9-4a1f-874e-b2b60fcfadd1"],

Cell[TextData[{
 "kernel ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalW]", "00"], "(", "x", ")"}], 
   TraditionalForm]],ExpressionUUID->"c620a6c2-931a-4283-917a-2addf246aad9"],
 " for performing the numerical integral with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["\[Pi]", "2"]], 
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x", "-", 
        SubscriptBox["\[Nu]", "0"]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"y", "-", 
        SubscriptBox["\[Nu]", "0"]}], ")"}]}]]}], TraditionalForm]],
  ExpressionUUID->"6c1dd5f1-7c3a-4a9d-b50b-65241838b977"],
 "(with factor ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[CapitalDelta]", "\[Phi]"], "2"], 
    RowBox[{"x", "'"}], 
    RowBox[{"(", 
     SubscriptBox["\[Phi]", "1"], ")"}], 
    RowBox[{"x", "'"}], 
    RowBox[{"(", 
     SubscriptBox["\[Phi]", "2"], ")"}]}], TraditionalForm]],ExpressionUUID->
  "098b5abc-f50a-4707-b9da-ea7c02b5fbef"],
 ")"
}], "Text",
 CellChangeTimes->{{3.8370188627528296`*^9, 3.83701886685754*^9}, {
  3.837018992728801*^9, 3.8370190593523965`*^9}, {3.8370192974071255`*^9, 
  3.837019349825508*^9}, {3.919180129009229*^9, 3.9191801334295864`*^9}, {
  3.919246339699602*^9, 3.919246343309517*^9}, {3.9192467985652595`*^9, 
  3.9192468323039513`*^9}, {3.919246872775988*^9, 3.919246877125044*^9}, {
  3.9192685852559023`*^9, 3.919268606839958*^9}, {3.9194102150157876`*^9, 
  3.919410236465172*^9}},ExpressionUUID->"53e41e92-6c74-4ca3-bacc-\
b27dffdec803"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ap1", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[CapitalDelta]\[Phi]", " ", 
        RowBox[{"v\[Omega]", "[", 
         RowBox[{"[", "j", "]"}], "]"}], 
        FractionBox[
         RowBox[{"vdx\[Phi]", "[", 
          RowBox[{"[", "i", "]"}], "]"}], 
         RowBox[{"\[Pi]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"vx", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "-", "4"}], ")"}]}]], 
        RowBox[{"LegendreQ", "[", 
         RowBox[{
          RowBox[{"l", "-", "1"}], ",", "0", ",", "3", ",", 
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"2", 
             RowBox[{"vx", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{"vx", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "-", "4"}]]}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "L"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "M"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "M"}], "}"}]}], "]"}], ",", "1"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Am1", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[CapitalDelta]\[Phi]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"l", "-", "1"}]], " ", 
        RowBox[{"v\[Omega]", "[", 
         RowBox[{"[", "j", "]"}], "]"}], 
        FractionBox[
         RowBox[{"vdx\[Phi]", "[", 
          RowBox[{"[", "i", "]"}], "]"}], 
         RowBox[{"\[Pi]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"vx", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "-", "4"}], ")"}]}]], 
        RowBox[{"LegendreQ", "[", 
         RowBox[{
          RowBox[{"l", "-", "1"}], ",", "0", ",", "3", ",", 
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"2", 
             RowBox[{"vx", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{"vx", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "-", "4"}]]}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "L"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "M"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "M"}], "}"}]}], "]"}], ",", "1"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.791833075521428*^9, 3.791833079036927*^9}, {
   3.791833545854246*^9, 3.791833546666752*^9}, 3.7918336539611597`*^9, {
   3.7918336844490824`*^9, 3.7918336979654827`*^9}, {3.791833735896008*^9, 
   3.791833737333393*^9}, {3.7918340390696087`*^9, 3.7918340656961584`*^9}, {
   3.791913021709124*^9, 3.7919130282401056`*^9}, {3.817235956780923*^9, 
   3.817235980176077*^9}, {3.83416456759579*^9, 3.8341645686655436`*^9}, {
   3.8369256757254686`*^9, 3.8369256766582394`*^9}, {3.836925893609436*^9, 
   3.8369258939691916`*^9}, 3.83692592745142*^9, 3.8369260044871073`*^9, {
   3.845479396537239*^9, 3.8454794497897434`*^9}, {3.845479512435901*^9, 
   3.8454795420431414`*^9}, {3.9191801768939953`*^9, 
   3.9191801780991163`*^9}, {3.919246401759658*^9, 3.9192464058462596`*^9}, {
   3.919246907243827*^9, 3.9192469089058957`*^9}, {3.919246947961667*^9, 
   3.9192469520453978`*^9}, {3.9192476036668425`*^9, 
   3.9192476371780167`*^9}, {3.919247742289502*^9, 3.9192477598268166`*^9}, 
   3.919247817017766*^9, {3.919248219868357*^9, 3.91924822025136*^9}, {
   3.9192554903726773`*^9, 3.919255493312744*^9}, {3.919255573191037*^9, 
   3.9192556020805316`*^9}, {3.9192566056830764`*^9, 3.91925662680576*^9}, {
   3.919410255288814*^9, 3.9194102595426664`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"1f8aca52-7044-4509-a9b8-fbf564ba4f63"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ApL", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "L"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "M"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "1", ",", 
       SuperscriptBox["M", "2"]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"ApL", "[", 
       RowBox[{"[", "l", "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"j", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"j", "-", "1"}], ")"}], "M"}], "+", "i"}]}], "]"}], "]"}], 
     "=", 
     RowBox[{"\[CapitalDelta]\[Phi]", " ", 
      RowBox[{"v\[Omega]", "[", 
       RowBox[{"[", "j", "]"}], "]"}], " ", 
      FractionBox[
       RowBox[{"vdx\[Phi]", "[", 
        RowBox[{"[", "i", "]"}], "]"}], 
       RowBox[{"\[Pi]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"vx", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "-", "4"}], ")"}]}]], 
      RowBox[{"LegendreQ", "[", 
       RowBox[{
        RowBox[{"l", "-", "1"}], ",", "0", ",", "3", ",", 
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{"2", 
           RowBox[{"vx", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], 
          RowBox[{
           RowBox[{"vx", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "-", "4"}]]}]}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "M"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "M"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "L"}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"Ap", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"ApL", ",", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AmL", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "L"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "M"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "1", ",", 
       SuperscriptBox["M", "2"]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"AmL", "[", 
       RowBox[{"[", "l", "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"j", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"j", "-", "1"}], ")"}], "M"}], "+", "i"}]}], "]"}], "]"}], 
     "=", 
     RowBox[{"\[CapitalDelta]\[Phi]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"l", "-", "1"}]], 
      RowBox[{"v\[Omega]", "[", 
       RowBox[{"[", "j", "]"}], "]"}], 
      FractionBox[
       RowBox[{"vdx\[Phi]", "[", 
        RowBox[{"[", "i", "]"}], "]"}], 
       RowBox[{"\[Pi]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"vx", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "-", "4"}], ")"}]}]], 
      RowBox[{"LegendreQ", "[", 
       RowBox[{
        RowBox[{"l", "-", "1"}], ",", "0", ",", "3", ",", 
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{"2", 
           RowBox[{"vx", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], 
          RowBox[{
           RowBox[{"vx", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "-", "4"}]]}]}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "M"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "M"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "1", ",", "L"}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"Am", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"AmL", ",", "1"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7386263649139495`*^9, 3.7386264542717743`*^9}, {
   3.7386279159986377`*^9, 3.738627930022584*^9}, 3.73878113225471*^9, {
   3.7438812338136806`*^9, 3.7438812411324177`*^9}, {3.747591062705501*^9, 
   3.747591068284437*^9}, 3.7475911557701902`*^9, {3.7479232745266323`*^9, 
   3.747923349971974*^9}, {3.748004107753343*^9, 3.748004112515616*^9}, {
   3.74801832750844*^9, 3.7480183336086397`*^9}, {3.748101362063957*^9, 
   3.7481013737519608`*^9}, {3.748103130892974*^9, 3.748103132587576*^9}, {
   3.7481031746757727`*^9, 3.748103181166377*^9}, {3.748186717210086*^9, 
   3.748186717433441*^9}, 3.748199962425527*^9, 3.748349325217239*^9, 
   3.749303496691827*^9, {3.7509557679049015`*^9, 3.750955773241531*^9}, {
   3.752878327157247*^9, 3.7528783690186043`*^9}, {3.7529503340758133`*^9, 
   3.75295034363625*^9}, {3.75303499569239*^9, 3.75303500828659*^9}, {
   3.760639633838643*^9, 3.7606396403706217`*^9}, 3.7606421474881268`*^9, {
   3.7606444875642023`*^9, 3.760644488673688*^9}, {3.7761900507103257`*^9, 
   3.77619009537627*^9}, 3.776190263174343*^9, 3.776353871263661*^9, {
   3.7763547629495935`*^9, 3.7763547649354877`*^9}, 3.7763548236374173`*^9, {
   3.7763549048804073`*^9, 3.7763549284334393`*^9}, 3.7914561384170523`*^9, {
   3.7914566571779566`*^9, 3.7914566993874817`*^9}, {3.7914569506664677`*^9, 
   3.791456967745734*^9}, {3.7914569996000166`*^9, 3.7914570380830398`*^9}, {
   3.7922552368523474`*^9, 3.792255242258974*^9}, {3.7922578479705267`*^9, 
   3.7922578513792877`*^9}, {3.7922579981340885`*^9, 
   3.7922580553257647`*^9}, {3.8319857437136097`*^9, 
   3.8319857441528883`*^9}, {3.8386301147169247`*^9, 3.838630154414996*^9}, 
   3.8453885614733915`*^9, {3.8453886655700307`*^9, 3.845388714261965*^9}, {
   3.845388796539008*^9, 3.8453888363242826`*^9}, {3.8453898989906735`*^9, 
   3.845389899980654*^9}, {3.8453942442795024`*^9, 3.845394293132353*^9}, {
   3.845394338769272*^9, 3.845394425705925*^9}, {3.845394808515891*^9, 
   3.845394817359022*^9}, {3.9192464117606373`*^9, 3.919246416379113*^9}, {
   3.9192469131457243`*^9, 3.9192469154869986`*^9}, {3.919246956246344*^9, 
   3.9192469579248543`*^9}, {3.919247001260561*^9, 3.9192470084742136`*^9}, {
   3.919247828728649*^9, 3.919247849021119*^9}, {3.9192482510579824`*^9, 
   3.91924826680884*^9}, {3.9192519528019996`*^9, 3.9192519539834657`*^9}, {
   3.9192556358906507`*^9, 3.919255639247802*^9}, {3.919256403140976*^9, 
   3.9192564139475174`*^9}, {3.919256629185112*^9, 3.9192566307356377`*^9}, {
   3.919410268460043*^9, 3.9194102715177603`*^9}, {3.9194130303584714`*^9, 
   3.9194130315081644`*^9}, {3.9194131639455633`*^9, 3.919413166611404*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"7a826859-5e37-42bd-b048-c4c5e7ea874e"],

Cell[TextData[{
 "kernel ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalA]", "(", 
    RowBox[{"s", ",", "x"}], ")"}], TraditionalForm]],ExpressionUUID->
  "279ca165-38e5-4fd5-8fae-cbd876c37c47"],
 " with the factor ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Pi]", 
    SqrtBox[
     FractionBox[
      RowBox[{"s", "-", "4"}], "s"]]}], TraditionalForm]],ExpressionUUID->
  "2492c4e6-a821-452b-976c-7784b746a4df"],
 ",",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     SubscriptBox["\[CapitalDelta]", "\[Phi]"], 
     RowBox[{"x", "'"}], 
     RowBox[{"(", 
      SubscriptBox["\[Phi]", "1"], ")"}]}]}], TraditionalForm]],
  ExpressionUUID->"cef51068-c10e-4df1-9b95-51a5fa7a81e4"],
 "  included, p and m in the name represent having or not having the factor ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "l"], TraditionalForm]],ExpressionUUID->
  "6fbe0a71-7669-4814-a036-37ed50f6f7d2"],
 ", 1 in the name represents using with single spectral densities"
}], "Text",
 CellChangeTimes->{{3.8370188627528296`*^9, 3.83701886685754*^9}, {
  3.837018992728801*^9, 3.8370190593523965`*^9}, {3.8370192974071255`*^9, 
  3.837019349825508*^9}, {3.919180129009229*^9, 3.9191801334295864`*^9}, {
  3.919246339699602*^9, 3.919246343309517*^9}, {3.9192467985652595`*^9, 
  3.9192468323039513`*^9}, {3.919246872775988*^9, 3.919246877125044*^9}, {
  3.9192685852559023`*^9, 3.919268606839958*^9}, {3.919268668049774*^9, 
  3.9192688160680156`*^9}, {3.9194102944843345`*^9, 
  3.9194103452203474`*^9}},ExpressionUUID->"d46ae10d-b3d4-4a21-a7ed-\
0e7c0370f355"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Kernels for unphysical region ",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", "<", "s", "<", "4"}], TraditionalForm]],ExpressionUUID->
  "94df2552-c2f5-4ee6-bf91-838ca559de60"]
}], "Subsubsection",
 CellChangeTimes->{{3.7385336713424797`*^9, 3.7385337053837023`*^9}, 
   3.738535036744253*^9, 3.74351746175239*^9, 3.753031695384375*^9, {
   3.753032124730002*^9, 3.753032129082778*^9}, {3.8389103752674923`*^9, 
   3.8389104041054506`*^9}, 3.845049377883175*^9, {3.8458745894550643`*^9, 
   3.8458745899062896`*^9}, 3.903497228975091*^9, {3.90694848303754*^9, 
   3.9069484834250135`*^9}, 3.908164874676569*^9, {3.9191660155265317`*^9, 
   3.9191660198271008`*^9}, {3.919250132501297*^9, 3.919250139559199*^9}, 
   3.9192505082876806`*^9},ExpressionUUID->"4809cfb8-a801-480a-a0e6-\
ed39785797dd"],

Cell[TextData[{
 "this section defines the kernels ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[ScriptCapitalA]", "(", 
     RowBox[{"s", ",", "x"}], ")"}], ",", " ", 
    RowBox[{"\[ScriptCapitalW]", "(", 
     RowBox[{"s", ",", "y", ",", "x"}], ")"}], ",", " ", 
    RowBox[{
     SubscriptBox["\[ScriptCapitalW]", "00"], "(", 
     RowBox[{"x", ",", "y"}], ")"}], ",", " ", 
    RowBox[{
     SubscriptBox["\[ScriptCapitalW]", "0"], "(", "x", ")"}], ",", " ", 
    RowBox[{"\[ScriptCapitalK]", "(", 
     RowBox[{"s", ",", "x"}], ")"}]}], TraditionalForm]],ExpressionUUID->
  "62b93949-d38f-42de-8209-57dd94afd059"],
 " (eq. (8.6)) in their form used in computing partial wave ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["f", "I"], "l"], "(", "s", ")"}], TraditionalForm]],
  ExpressionUUID->"b1f22a43-97af-4257-97ba-0879cb872076"],
 " in the unphysical region for 0<s<4. in these definitions, we include extra \
factors of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "\[Phi]"], 
    RowBox[{"x", "'"}], 
    RowBox[{"(", "\[Phi]", ")"}]}], TraditionalForm]],ExpressionUUID->
  "1d80015e-059e-4160-ae32-28676aaf5b70"],
 " for changing variables."
}], "Text",
 CellChangeTimes->{{3.9192684175906096`*^9, 3.9192685119723144`*^9}, {
  3.9192688494838996`*^9, 
  3.9192688589568815`*^9}},ExpressionUUID->"b8c5fe95-66b9-4383-8f90-\
98262103b4fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kunphys", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      FractionBox["\[CapitalDelta]\[Phi]", "\[Pi]"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"vdx\[Phi]", "[", 
          RowBox[{"[", "j", "]"}], "]"}], 
         RowBox[{
          RowBox[{"vx", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "-", 
          RowBox[{"vsunphys", "[", 
           RowBox[{"[", "a", "]"}], "]"}]}]], "-", 
        FractionBox[
         RowBox[{"vdx\[Phi]", "[", 
          RowBox[{"[", "j", "]"}], "]"}], 
         RowBox[{
          RowBox[{"vx", "[", 
           RowBox[{"[", "j", "]"}], "]"}], "-", "\[Nu]0"}]]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "Munphys"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "M"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.900579248522603*^9, 3.900579252265111*^9}, {
  3.900579297098244*^9, 3.9005793224575806`*^9}, {3.900579361242923*^9, 
  3.9005793900359874`*^9}, {3.9005798596413116`*^9, 3.9005798929460487`*^9}, {
  3.9005800884261875`*^9, 3.90058009779876*^9}, {3.900580167851407*^9, 
  3.9005801724994836`*^9}, {3.9005815325665555`*^9, 3.900581552286092*^9}, {
  3.9005823984031763`*^9, 3.9005824094025927`*^9}, {3.9011651210432835`*^9, 
  3.9011651257857323`*^9}, {3.902024428327447*^9, 3.9020244604735365`*^9}, {
  3.9020249126580276`*^9, 3.902024912903552*^9}, {3.9020270915653124`*^9, 
  3.902027092525376*^9}, {3.902319407620065*^9, 3.9023194119157867`*^9}, {
  3.919250043393997*^9, 3.919250046419277*^9}, {3.9192506037448015`*^9, 
  3.919250623875393*^9}, {3.9192507616402807`*^9, 3.919250762790393*^9}, {
  3.919251150280881*^9, 3.9192511512692337`*^9}, {3.919253002958536*^9, 
  3.9192530232178483`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"fafb5682-6d95-4acb-9d1f-9b0c888df71d"],

Cell[TextData[{
 "kernel ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalK]", "(", 
    RowBox[{"s", ",", "x"}], ")"}], TraditionalForm]],ExpressionUUID->
  "1e28cdf2-4fc1-4a93-8dd1-3c476ba491d3"],
 " for performing the numerical integral with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", "\[Pi]"], 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"x", "-", "s"}]], " ", "-", 
      FractionBox["1", 
       RowBox[{"x", "-", 
        SubscriptBox["\[Nu]", "0"]}]]}], ")"}]}], TraditionalForm]],
  ExpressionUUID->"5be38e10-5592-462a-af62-29a4f99219ce"],
 " (with factor ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "\[Phi]"], 
    RowBox[{"x", "'"}], 
    RowBox[{"(", 
     SubscriptBox["\[Phi]", "1"], ")"}]}], TraditionalForm]],ExpressionUUID->
  "1b3aa661-736c-4a3d-822c-1f1c83fb4a2a"],
 ")"
}], "Text",
 CellChangeTimes->{{3.836828217094345*^9, 3.836828232790636*^9}, 
   3.8477740261797314`*^9, {3.9189864025228505`*^9, 3.9189864146411333`*^9}, {
   3.919246644796462*^9, 3.9192466539218144`*^9}, {3.919265114411249*^9, 
   3.9192651154948063`*^9}, {3.919268394641735*^9, 3.919268398871954*^9}, {
   3.9192688842275915`*^9, 3.919268941888466*^9}, {3.9194103935728436`*^9, 
   3.9194104111607776`*^9}},ExpressionUUID->"53ec3dc5-32f1-40fb-81fb-\
8678f5e6d8e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Wunphys", "=", 
   RowBox[{"ArrayReshape", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        FractionBox["\[CapitalDelta]\[Phi]", "\[Pi]"], 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"vdx\[Phi]", "[", 
            RowBox[{"[", "m", "]"}], "]"}], 
           RowBox[{
            RowBox[{"vx", "[", 
             RowBox[{"[", "m", "]"}], "]"}], "+", 
            RowBox[{"vx", "[", 
             RowBox[{"[", "n", "]"}], "]"}], "+", 
            RowBox[{"vsunphys", "[", 
             RowBox[{"[", "a", "]"}], "]"}], "-", "4"}]], "-", 
          FractionBox[
           RowBox[{"vdx\[Phi]", "[", 
            RowBox[{"[", "m", "]"}], "]"}], 
           RowBox[{
            RowBox[{"vx", "[", 
             RowBox[{"[", "m", "]"}], "]"}], "-", "\[Nu]0"}]]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "Munphys"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "M"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "M"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Munphys", ",", 
       SuperscriptBox["M", "2"]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.7914580943259106`*^9, {3.7914586969746265`*^9, 3.7914587143364573`*^9}, 
   3.8214681710013375`*^9, 3.838822654047824*^9, {3.8388227969519663`*^9, 
   3.8388228347969885`*^9}, {3.838822891007929*^9, 3.8388229063763285`*^9}, 
   3.8388230956555147`*^9, {3.838823133181816*^9, 3.8388231339401207`*^9}, 
   3.8453921579958572`*^9, 3.845398074857998*^9, {3.900580246314294*^9, 
   3.9005802815713253`*^9}, 3.9020247928693323`*^9, {3.9020253459820538`*^9, 
   3.9020253655565825`*^9}, {3.902025832252115*^9, 3.902025836379046*^9}, {
   3.9023194398266735`*^9, 3.9023194431864247`*^9}, {3.919250087530132*^9, 
   3.9192500918542624`*^9}, {3.9192507246897345`*^9, 3.919250749319401*^9}, 
   3.9192535484792275`*^9, {3.919253727888275*^9, 3.9192537290217724`*^9}, 
   3.919254528458665*^9, 3.9192579151949797`*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"6a2b4af6-e092-42cb-9824-845ff34f7b2c"],

Cell[TextData[{
 "kernel ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalW]", "0"], "(", "x", ")"}], 
   TraditionalForm]],ExpressionUUID->"853d522a-e2b8-4ace-b107-702f5c433de6"],
 " for performing the numerical integral with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", "\[Pi]"], " ", 
    FractionBox["1", 
     RowBox[{"x", "-", 
      SubscriptBox["\[Nu]", "0"]}]]}], TraditionalForm]],ExpressionUUID->
  "3e79e514-15ed-4269-94f9-faadf5e8e715"],
 " (with factor ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "\[Phi]"], 
    RowBox[{"x", "'"}], 
    RowBox[{"(", 
     SubscriptBox["\[Phi]", "1"], ")"}]}], TraditionalForm]],ExpressionUUID->
  "115d2824-42f2-42b3-97ff-a7921951ba26"],
 ")"
}], "Text",
 CellChangeTimes->{{3.8369254651340027`*^9, 3.836925568225353*^9}, 
   3.8477740224634075`*^9, {3.919180089846298*^9, 3.919180090430219*^9}, {
   3.919246160093007*^9, 3.919246171546892*^9}, {3.9192468845751114`*^9, 
   3.919246891565201*^9}, {3.919268543077052*^9, 3.9192685691864805`*^9}, {
   3.919268604107049*^9, 3.9192686044680495`*^9}, 
   3.9194104273308783`*^9},ExpressionUUID->"ac49398c-5c77-4383-bc3e-\
fea9d5e2a2ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"W00unphys", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"ConstantArray", "[", 
      RowBox[{"1", ",", "Munphys"}], "]"}], ",", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          SuperscriptBox["\[CapitalDelta]\[Phi]", "2"], 
          SuperscriptBox["\[Pi]", "2"]], 
         FractionBox[
          RowBox[{
           RowBox[{"vdx\[Phi]", "[", 
            RowBox[{"[", "i", "]"}], "]"}], 
           RowBox[{"vdx\[Phi]", "[", 
            RowBox[{"[", "j", "]"}], "]"}], " "}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"vx", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "-", "\[Nu]0"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"vx", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "-", "\[Nu]0"}], ")"}]}]]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "M"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "M"}], "}"}]}], "]"}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8370191329449253`*^9, 3.8370192420976553`*^9}, 
   3.8453924830227947`*^9, 3.900659711110157*^9, {3.902026869064541*^9, 
   3.902026870215329*^9}, {3.902026909651346*^9, 3.9020269235279384`*^9}, {
   3.902319461148501*^9, 3.9023194620648937`*^9}, {3.9192501206765203`*^9, 
   3.919250122523488*^9}, {3.919250684453266*^9, 3.9192507038515625`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"85c32557-e67d-437d-9206-49bb9551654a"],

Cell[TextData[{
 "kernel ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalW]", "00"], "(", "x", ")"}], 
   TraditionalForm]],ExpressionUUID->"124bd5b4-f701-4baf-abbe-0c0b6628fc60"],
 " for performing the numerical integral with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["\[Pi]", "2"]], 
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x", "-", 
        SubscriptBox["\[Nu]", "0"]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"y", "-", 
        SubscriptBox["\[Nu]", "0"]}], ")"}]}]]}], TraditionalForm]],
  ExpressionUUID->"eaddf01b-2502-494e-843d-9fa3c32632fb"],
 "(with factor ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[CapitalDelta]", "\[Phi]"], "2"], 
    RowBox[{"x", "'"}], 
    RowBox[{"(", 
     SubscriptBox["\[Phi]", "1"], ")"}], 
    RowBox[{"x", "'"}], 
    RowBox[{"(", 
     SubscriptBox["\[Phi]", "2"], ")"}]}], TraditionalForm]],ExpressionUUID->
  "70336929-5af2-402d-85d9-f71a8f13bf42"],
 ")"
}], "Text",
 CellChangeTimes->{{3.8370188627528296`*^9, 3.83701886685754*^9}, {
  3.837018992728801*^9, 3.8370190593523965`*^9}, {3.8370192974071255`*^9, 
  3.837019349825508*^9}, {3.919180129009229*^9, 3.9191801334295864`*^9}, {
  3.919246339699602*^9, 3.919246343309517*^9}, {3.9192467985652595`*^9, 
  3.9192468323039513`*^9}, {3.919246872775988*^9, 3.919246877125044*^9}, {
  3.9192685852559023`*^9, 3.919268606839958*^9}, {3.9194102150157876`*^9, 
  3.919410236465172*^9}},ExpressionUUID->"4a2e0b2d-bcd7-44fb-87fe-\
2eea84f87841"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ap1unphys", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[CapitalDelta]\[Phi]", " ", 
        FractionBox[
         RowBox[{"vdx\[Phi]", "[", 
          RowBox[{"[", "i", "]"}], "]"}], 
         RowBox[{"\[Pi]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"vsunphys", "[", 
             RowBox[{"[", "a", "]"}], "]"}], "-", "4"}], ")"}]}]], " ", 
        RowBox[{"LegendreQ", "[", 
         RowBox[{
          RowBox[{"l", "-", "1"}], ",", "0", ",", "3", ",", 
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"2", 
             RowBox[{"vx", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{"vsunphys", "[", 
              RowBox[{"[", "a", "]"}], "]"}], "-", "4"}]]}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "L"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "Munphys"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "M"}], "}"}]}], "]"}], ",", "1"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9192536126774187`*^9, 3.919253683385111*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"2eaf860e-7cac-4f71-9d38-253029d587cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Am1unphys", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"\[CapitalDelta]\[Phi]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"l", "-", "1"}]], " ", 
        FractionBox[
         RowBox[{"vdx\[Phi]", "[", 
          RowBox[{"[", "i", "]"}], "]"}], 
         RowBox[{"\[Pi]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"vsunphys", "[", 
             RowBox[{"[", "a", "]"}], "]"}], "-", "4"}], ")"}]}]], 
        RowBox[{"LegendreQ", "[", 
         RowBox[{
          RowBox[{"l", "-", "1"}], ",", "0", ",", "3", ",", 
          RowBox[{"1", "+", 
           FractionBox[
            RowBox[{"2", 
             RowBox[{"vx", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], 
            RowBox[{
             RowBox[{"vsunphys", "[", 
              RowBox[{"[", "a", "]"}], "]"}], "-", "4"}]]}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "L"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "Munphys"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "M"}], "}"}]}], "]"}], ",", "1"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.791833075521428*^9, 3.791833079036927*^9}, {
   3.791833545854246*^9, 3.791833546666752*^9}, 3.7918336539611597`*^9, {
   3.7918336844490824`*^9, 3.7918336979654827`*^9}, {3.791833735896008*^9, 
   3.791833737333393*^9}, {3.7918340390696087`*^9, 3.7918340656961584`*^9}, {
   3.791913021709124*^9, 3.7919130282401056`*^9}, {3.817235956780923*^9, 
   3.817235980176077*^9}, {3.83416456759579*^9, 3.8341645686655436`*^9}, {
   3.8369256757254686`*^9, 3.8369256766582394`*^9}, {3.836925893609436*^9, 
   3.8369258939691916`*^9}, 3.83692592745142*^9, 3.8369260044871073`*^9, {
   3.845479396537239*^9, 3.8454794497897434`*^9}, {3.845479512435901*^9, 
   3.8454795420431414`*^9}, {3.9005811162952504`*^9, 
   3.9005812321502867`*^9}, {3.9005813473483715`*^9, 
   3.9005813585058746`*^9}, {3.9005814167114863`*^9, 3.900581419402419*^9}, 
   3.901165091207918*^9, {3.9011659904421434`*^9, 3.9011659927095723`*^9}, {
   3.90196284566208*^9, 3.9019630417904024`*^9}, {3.9020243959934225`*^9, 
   3.902024401181311*^9}, {3.9020479077797565`*^9, 3.9020479106675096`*^9}, {
   3.90231930778284*^9, 3.902319365844432*^9}, {3.9023194018517103`*^9, 
   3.9023194062832437`*^9}, 3.9023203370139604`*^9, {3.919249931831669*^9, 
   3.9192499544944687`*^9}, {3.919250030692852*^9, 3.9192500378282504`*^9}, {
   3.9192507985355787`*^9, 3.919250818822298*^9}, {3.9192508728786545`*^9, 
   3.9192508808733625`*^9}, {3.9192512686161537`*^9, 
   3.9192512858226547`*^9}, {3.9192536909025073`*^9, 3.9192537147906485`*^9}, 
   3.9192581407633686`*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"30ffb1f9-d280-4aff-aa26-617108dcdd3d"],

Cell[TextData[{
 "kernel ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalA]", "(", 
    RowBox[{"s", ",", "x"}], ")"}], TraditionalForm]],ExpressionUUID->
  "8b597870-1357-43d7-86ef-bb09a827f5d8"],
 " with the factor",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{
     SubscriptBox["\[CapitalDelta]", "\[Phi]"], 
     RowBox[{"x", "'"}], 
     RowBox[{"(", 
      SubscriptBox["\[Phi]", "1"], ")"}]}]}], TraditionalForm]],
  ExpressionUUID->"e464ba9b-693b-4bb0-ada2-9ff004850a41"],
 "  included, p and m in the name represent having or not having the factor ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "l"], TraditionalForm]],ExpressionUUID->
  "15c87c92-de91-45ed-b3de-993e1ce08d72"],
 ", 1 in the name represents using with single spectral densities"
}], "Text",
 CellChangeTimes->{{3.8370188627528296`*^9, 3.83701886685754*^9}, {
  3.837018992728801*^9, 3.8370190593523965`*^9}, {3.8370192974071255`*^9, 
  3.837019349825508*^9}, {3.919180129009229*^9, 3.9191801334295864`*^9}, {
  3.919246339699602*^9, 3.919246343309517*^9}, {3.9192467985652595`*^9, 
  3.9192468323039513`*^9}, {3.919246872775988*^9, 3.919246877125044*^9}, {
  3.9192685852559023`*^9, 3.919268606839958*^9}, {3.919268668049774*^9, 
  3.9192688160680156`*^9}, {3.919269011928918*^9, 3.9192690259792566`*^9}, {
  3.9194104593219323`*^9, 
  3.919410466602641*^9}},ExpressionUUID->"869bb59a-648e-48af-a91b-\
449066c3e059"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ApKunphys", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Map", "[", 
      RowBox[{"Flatten", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"\[CapitalDelta]\[Phi]", " ", 
          FractionBox[
           RowBox[{"vdx\[Phi]", "[", 
            RowBox[{"[", "i", "]"}], "]"}], 
           RowBox[{"\[Pi]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"vsunphys", "[", 
               RowBox[{"[", "a", "]"}], "]"}], "-", "4"}], ")"}]}]], 
          RowBox[{"LegendreQ", "[", 
           RowBox[{
            RowBox[{"l", "-", "1"}], ",", "0", ",", "3", ",", 
            RowBox[{"1", "+", 
             FractionBox[
              RowBox[{"2", 
               RowBox[{"vx", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], 
              RowBox[{
               RowBox[{"vsunphys", "[", 
                RowBox[{"[", "a", "]"}], "]"}], "-", "4"}]]}]}], "]"}], 
          RowBox[{"Kunphys", "[", 
           RowBox[{"[", 
            RowBox[{"a", ",", "j"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "1", ",", "Munphys"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "M"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "M"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", "2", "}"}]}], "]"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AmKunphys", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Map", "[", 
      RowBox[{"Flatten", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"\[CapitalDelta]\[Phi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"l", "-", "1"}]], " ", 
          FractionBox[
           RowBox[{"vdx\[Phi]", "[", 
            RowBox[{"[", "i", "]"}], "]"}], 
           RowBox[{"\[Pi]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"vsunphys", "[", 
               RowBox[{"[", "a", "]"}], "]"}], "-", "4"}], ")"}]}]], 
          RowBox[{"LegendreQ", "[", 
           RowBox[{
            RowBox[{"l", "-", "1"}], ",", "0", ",", "3", ",", 
            RowBox[{"1", "+", 
             FractionBox[
              RowBox[{"2", 
               RowBox[{"vx", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], 
              RowBox[{
               RowBox[{"vsunphys", "[", 
                RowBox[{"[", "a", "]"}], "]"}], "-", "4"}]]}]}], "]"}], 
          RowBox[{"Kunphys", "[", 
           RowBox[{"[", 
            RowBox[{"a", ",", "j"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "1", ",", "Munphys"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "M"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "M"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", "2", "}"}]}], "]"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7386263649139495`*^9, 3.7386264542717743`*^9}, {
   3.7386279159986377`*^9, 3.738627930022584*^9}, 3.73878113225471*^9, {
   3.7438812338136806`*^9, 3.7438812411324177`*^9}, {3.747591062705501*^9, 
   3.747591068284437*^9}, 3.7475911557701902`*^9, {3.7479232745266323`*^9, 
   3.747923349971974*^9}, {3.748004107753343*^9, 3.748004112515616*^9}, {
   3.74801832750844*^9, 3.7480183336086397`*^9}, {3.748101362063957*^9, 
   3.7481013737519608`*^9}, {3.748103130892974*^9, 3.748103132587576*^9}, {
   3.7481031746757727`*^9, 3.748103181166377*^9}, {3.748186717210086*^9, 
   3.748186717433441*^9}, 3.748199962425527*^9, 3.748349325217239*^9, 
   3.749303496691827*^9, {3.7509557679049015`*^9, 3.750955773241531*^9}, {
   3.752878327157247*^9, 3.7528783690186043`*^9}, {3.7529503340758133`*^9, 
   3.75295034363625*^9}, {3.75303499569239*^9, 3.75303500828659*^9}, {
   3.760639633838643*^9, 3.7606396403706217`*^9}, 3.7606421474881268`*^9, {
   3.7606444875642023`*^9, 3.760644488673688*^9}, {3.7761900507103257`*^9, 
   3.77619009537627*^9}, 3.776190263174343*^9, 3.776353871263661*^9, {
   3.7763547629495935`*^9, 3.7763547649354877`*^9}, 3.7763548236374173`*^9, {
   3.7763549048804073`*^9, 3.7763549284334393`*^9}, 3.7914561384170523`*^9, {
   3.7914566571779566`*^9, 3.7914566993874817`*^9}, {3.7914569506664677`*^9, 
   3.791456967745734*^9}, {3.7914569996000166`*^9, 3.7914570380830398`*^9}, {
   3.7922552368523474`*^9, 3.792255242258974*^9}, {3.7922578479705267`*^9, 
   3.7922578513792877`*^9}, {3.7922579981340885`*^9, 
   3.7922580553257647`*^9}, {3.8319857437136097`*^9, 
   3.8319857441528883`*^9}, {3.8386301147169247`*^9, 3.838630154414996*^9}, 
   3.8453885614733915`*^9, {3.8453886655700307`*^9, 3.845388714261965*^9}, {
   3.845388796539008*^9, 3.8453888363242826`*^9}, {3.8453898989906735`*^9, 
   3.845389899980654*^9}, {3.8453942442795024`*^9, 3.845394293132353*^9}, {
   3.845394338769272*^9, 3.845394425705925*^9}, {3.845394808515891*^9, 
   3.845394817359022*^9}, {3.900581118363553*^9, 3.9005811196350007`*^9}, {
   3.900581236323514*^9, 3.90058132680422*^9}, {3.900581913247797*^9, 
   3.900581914847438*^9}, {3.900581957351487*^9, 3.9005819633376694`*^9}, {
   3.900582231698332*^9, 3.900582262318798*^9}, {3.9005823109409437`*^9, 
   3.9005823247173448`*^9}, {3.9011651395662594`*^9, 3.901165143398265*^9}, {
   3.902024476499194*^9, 3.9020245354817867`*^9}, {3.9020245762582674`*^9, 
   3.9020246299989977`*^9}, {3.9020246671578274`*^9, 
   3.9020247237533693`*^9}, {3.902024886972267*^9, 3.9020248946570883`*^9}, {
   3.902025125447338*^9, 3.902025169353792*^9}, {3.9020252354142337`*^9, 
   3.9020252649263926`*^9}, {3.9020390484004755`*^9, 
   3.9020390499672585`*^9}, {3.902040122373728*^9, 3.902040141778351*^9}, {
   3.90231937425992*^9, 3.902319380489607*^9}, {3.9023194132038617`*^9, 
   3.9023194359628267`*^9}, {3.919250049764621*^9, 3.919250079655408*^9}, {
   3.919250824624518*^9, 3.91925082928801*^9}, {3.919250864554034*^9, 
   3.919250869111661*^9}, {3.9192520618932886`*^9, 3.9192521226595645`*^9}, {
   3.9192526901340227`*^9, 3.9192526912691545`*^9}, {3.919252859372732*^9, 
   3.9192529154192505`*^9}, 3.9192551291932373`*^9, {3.919255184986947*^9, 
   3.9192551891286707`*^9}, {3.9192552332161703`*^9, 3.9192552380081487`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"c6948a10-4d46-4a05-b7d2-60bbadd99604"],

Cell[TextData[{
 "kernel ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[ScriptCapitalA]", "(", 
     RowBox[{"s", ",", "x"}], ")"}], 
    RowBox[{"\[ScriptCapitalK]", "(", 
     RowBox[{"s", ",", "x"}], ")"}]}], TraditionalForm]],ExpressionUUID->
  "e5da3b5c-dc78-4001-9025-b75878387740"],
 " (see eq. (8.5a,b))"
}], "Text",
 CellChangeTimes->{{3.8370188627528296`*^9, 3.83701886685754*^9}, {
   3.837018992728801*^9, 3.8370190593523965`*^9}, {3.8370192974071255`*^9, 
   3.837019349825508*^9}, {3.919180129009229*^9, 3.9191801334295864`*^9}, {
   3.919246339699602*^9, 3.919246343309517*^9}, {3.9192467985652595`*^9, 
   3.9192468323039513`*^9}, {3.919246872775988*^9, 3.919246877125044*^9}, {
   3.9192685852559023`*^9, 3.919268606839958*^9}, {3.919268668049774*^9, 
   3.9192688160680156`*^9}, {3.919269011928918*^9, 3.9192690259792566`*^9}, {
   3.9192690600831733`*^9, 3.919269076758974*^9}, 
   3.919410504001855*^9},ExpressionUUID->"308c8d5f-e0cb-4b61-9be0-\
4e9f3c477a42"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ApWunphys", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Map", "[", 
      RowBox[{"Flatten", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"\[CapitalDelta]\[Phi]", 
          FractionBox[
           RowBox[{"vdx\[Phi]", "[", 
            RowBox[{"[", "i", "]"}], "]"}], 
           RowBox[{"\[Pi]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"vsunphys", "[", 
               RowBox[{"[", "a", "]"}], "]"}], "-", "4"}], ")"}]}]], 
          RowBox[{"LegendreQ", "[", 
           RowBox[{
            RowBox[{"l", "-", "1"}], ",", "0", ",", "3", ",", 
            RowBox[{"1", "+", 
             FractionBox[
              RowBox[{"2", 
               RowBox[{"vx", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], 
              RowBox[{
               RowBox[{"vsunphys", "[", 
                RowBox[{"[", "a", "]"}], "]"}], "-", "4"}]]}]}], "]"}], 
          RowBox[{"Wunphys", "[", 
           RowBox[{"[", 
            RowBox[{"a", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"j", "-", "1"}], ")"}], "M"}], "+", "i"}]}], "]"}], 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "1", ",", "Munphys"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "M"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "M"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", "2", "}"}]}], "]"}], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AmWunphys", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Map", "[", 
      RowBox[{"Flatten", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"\[CapitalDelta]\[Phi]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"l", "-", "1"}]], 
          FractionBox[
           RowBox[{"vdx\[Phi]", "[", 
            RowBox[{"[", "i", "]"}], "]"}], 
           RowBox[{"\[Pi]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"vsunphys", "[", 
               RowBox[{"[", "a", "]"}], "]"}], "-", "4"}], ")"}]}]], 
          RowBox[{"LegendreQ", "[", 
           RowBox[{
            RowBox[{"l", "-", "1"}], ",", "0", ",", "3", ",", 
            RowBox[{"1", "+", 
             FractionBox[
              RowBox[{"2", 
               RowBox[{"vx", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], 
              RowBox[{
               RowBox[{"vsunphys", "[", 
                RowBox[{"[", "a", "]"}], "]"}], "-", "4"}]]}]}], "]"}], 
          RowBox[{"Wunphys", "[", 
           RowBox[{"[", 
            RowBox[{"a", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"j", "-", "1"}], ")"}], "M"}], "+", "i"}]}], "]"}], 
           "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "1", ",", "Munphys"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "M"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "M"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", "2", "}"}]}], "]"}], ",", "1"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.900583741573097*^9, 3.9005837710282593`*^9}, {
   3.9020253950924177`*^9, 3.902025421203639*^9}, {3.902025686225539*^9, 
   3.902025722530162*^9}, {3.902025758548459*^9, 3.9020257613680325`*^9}, {
   3.9020258389466715`*^9, 3.9020258866369095`*^9}, {3.9020269701903334`*^9, 
   3.9020269772144213`*^9}, {3.9020393816882796`*^9, 3.902039383063624*^9}, {
   3.902040181076887*^9, 3.90204018488667*^9}, {3.902319444043337*^9, 
   3.9023194603380194`*^9}, {3.9023195980745716`*^9, 
   3.9023196072459555`*^9}, {3.9192500952152863`*^9, 
   3.9192501188907995`*^9}, {3.919250832893124*^9, 3.9192508595535617`*^9}, {
   3.919252100745175*^9, 3.919252132343125*^9}, {3.919255306119519*^9, 
   3.9192553361722364`*^9}, 3.919257869632411*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"794328aa-3f1d-41b2-9162-1f599605c10c"],

Cell[TextData[{
 "kernel ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[ScriptCapitalA]", "(", 
     RowBox[{"s", ",", "x"}], ")"}], 
    RowBox[{"\[ScriptCapitalW]", "(", 
     RowBox[{"s", ",", "y", ",", "x"}], ")"}]}], TraditionalForm]],
  ExpressionUUID->"725dfac1-709f-4746-baa3-9477ae895570"],
 " (see eq. (8.5c))"
}], "Text",
 CellChangeTimes->{{3.8370188627528296`*^9, 3.83701886685754*^9}, {
   3.837018992728801*^9, 3.8370190593523965`*^9}, {3.8370192974071255`*^9, 
   3.837019349825508*^9}, {3.919180129009229*^9, 3.9191801334295864`*^9}, {
   3.919246339699602*^9, 3.919246343309517*^9}, {3.9192467985652595`*^9, 
   3.9192468323039513`*^9}, {3.919246872775988*^9, 3.919246877125044*^9}, {
   3.9192685852559023`*^9, 3.919268606839958*^9}, {3.919268668049774*^9, 
   3.9192688160680156`*^9}, {3.919269011928918*^9, 3.9192690259792566`*^9}, {
   3.9192690600831733`*^9, 3.9192691105421505`*^9}, 
   3.9194105126134405`*^9},ExpressionUUID->"50507967-ae3e-4119-a721-\
1575f237e308"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Computing partial waves in the physical region ",
 Cell[BoxData[
  FormBox[
   RowBox[{"s", ">", "4"}], TraditionalForm]],ExpressionUUID->
  "ed556a86-bdb5-4847-9d32-763afeccd20c"]
}], "Subsubsection",
 CellChangeTimes->{{3.8326966848936152`*^9, 3.8326966944244547`*^9}, {
   3.8341665714089575`*^9, 3.8341665744085207`*^9}, 3.8344187011501427`*^9, 
   3.838910378775908*^9, 3.8389104087825427`*^9, 3.8450493853771296`*^9, {
   3.8453987769395432`*^9, 3.845398780341679*^9}, {3.8458745932996063`*^9, 
   3.84587459379513*^9}, 3.903497223122854*^9, {3.908164807991856*^9, 
   3.9081648440303745`*^9}, {3.918985970989149*^9, 3.9189859721281853`*^9}, {
   3.918986536557414*^9, 3.9189865393120737`*^9}, 3.91924647688087*^9, 
   3.9192588644984083`*^9},ExpressionUUID->"9f896b25-8940-49aa-9a31-\
d62b6f8fb21d"],

Cell[TextData[{
 "this section computes the matrices to multiply ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["T", "0"], ",", 
     SubscriptBox["\[Sigma]", "1"], ",", 
     SubscriptBox["\[Sigma]", "2"], ",", 
     SubscriptBox["\[Rho]", "1"], ",", 
     SubscriptBox["\[Rho]", "2"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "6c0764f4-55cd-430d-af4b-edaea24c5928"],
 " for getting the rescaled partial wave ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["h", "I"], "l"], "(", "s", ")"}], TraditionalForm]],
  ExpressionUUID->"bf72ec86-2e20-4f27-b674-09be770df5ff"],
 " in the physical region for s>4. The idea follows section 8.1: we first \
construct kernels of the type (8.8) and (8.9), and then recombine them \
according to (8.10-14)"
}], "Text",
 CellChangeTimes->{{3.9192691714346128`*^9, 3.9192692877809067`*^9}, {
  3.91941052766764*^9, 
  3.9194105651593285`*^9}},ExpressionUUID->"827c6c4e-6057-48d8-af15-\
435e2642f482"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"hrs", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"L", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], ",", 
      RowBox[{"v\[Omega]", " ", "K"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hrt", "=", 
   RowBox[{"Ap1", "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"L", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"v\[Omega]", " ", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{
          RowBox[{"ConstantArray", "[", 
           RowBox[{"1", ",", "M"}], "]"}], ",", "W0"}], "]"}]}]}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hru", "=", 
   RowBox[{"Am1", "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"L", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"v\[Omega]", " ", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{
          RowBox[{"ConstantArray", "[", 
           RowBox[{"1", ",", "M"}], "]"}], ",", "W0"}], "]"}]}]}], 
      "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"his", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"L", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], ",", 
      RowBox[{"DiagonalMatrix", "[", "v\[Omega]", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hit", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"M", " ", "L"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "M"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hiu", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"M", " ", "L"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "M"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8454802348821*^9, 3.8454802546654596`*^9}, {
   3.8454803074527473`*^9, 3.845480430202437*^9}, {3.8454812940034285`*^9, 
   3.84548136293423*^9}, 3.9192480608413343`*^9, {3.9192483621040416`*^9, 
   3.919248377105236*^9}, {3.9192490012236934`*^9, 3.9192490934264927`*^9}, {
   3.919257956541481*^9, 3.9192579672410145`*^9}, {3.919258036851257*^9, 
   3.919258039690154*^9}, 3.919265579938912*^9, {3.919410628684554*^9, 
   3.9194106354101315`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"ec1a8e46-979e-4e50-9922-cbaefb6bc330"],

Cell[TextData[{
 "kernels (8.8) for evaluating real (r) and imaginary (i) parts of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["h", "l"], "(", "s", ")"}], "=", 
    RowBox[{"\[Pi]", 
     SqrtBox[
      FractionBox[
       RowBox[{"s", "-", "4"}], "s"]], 
     RowBox[{
      SubscriptBox["f", "l"], "(", "s", ")"}]}]}], TraditionalForm]],
  ExpressionUUID->"3c7feda1-d525-4191-8ba3-b1eb52f39f82"],
 " from single spectral densities"
}], "Text",
 CellChangeTimes->{{3.919265168795163*^9, 3.919265264893093*^9}, {
  3.919265307595893*^9, 3.9192653140598593`*^9}, {3.9192654920279303`*^9, 
  3.919265496263881*^9}, {3.9194106181051903`*^9, 
  3.9194106236145935`*^9}},ExpressionUUID->"b3033190-1fa2-4e65-bed3-\
9d3e078edc06"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"hrst", "=", 
   RowBox[{
    RowBox[{"Ap", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"K", ",", 
       RowBox[{"IdentityMatrix", "[", "M", "]"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"L", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"v\[Omega]", " ", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"K", ",", "W0"}], "]"}]}]}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"hist", "=", 
   RowBox[{"Ap", "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"L", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"v\[Omega]", " ", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{
          RowBox[{"IdentityMatrix", "[", "M", "]"}], ",", "W0"}], "]"}]}]}], 
      "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8453926776323385`*^9, 3.8453926889745007`*^9}, {
   3.845392767949881*^9, 3.8453928081500716`*^9}, 3.84539325785193*^9, {
   3.8453933242367973`*^9, 3.8453933444940605`*^9}, 3.8453934329975653`*^9, {
   3.8453944354462156`*^9, 3.845394448834077*^9}, {3.9192482867611103`*^9, 
   3.9192483312310104`*^9}, {3.919248590518399*^9, 3.919248593691448*^9}, {
   3.919248640307805*^9, 3.919248662699483*^9}, 3.9192487513594103`*^9, {
   3.919256647260782*^9, 3.919256651648722*^9}, {3.9194105754733458`*^9, 
   3.9194105823615923`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"d2145568-6784-455b-b458-5037977f428e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"hrsu", "=", 
   RowBox[{
    RowBox[{"Am", ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"K", ",", 
       RowBox[{"IdentityMatrix", "[", "M", "]"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"L", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"v\[Omega]", " ", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"K", ",", "W0"}], "]"}]}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hisu", "=", 
   RowBox[{"Am", "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"L", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"v\[Omega]", " ", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{
          RowBox[{"IdentityMatrix", "[", "M", "]"}], ",", "W0"}], "]"}]}]}], 
      "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.845393437584543*^9, 3.8453934913338027`*^9}, {
   3.845394453310498*^9, 3.8453944549174447`*^9}, {3.9192483051489825`*^9, 
   3.9192483269822655`*^9}, {3.9192486852100077`*^9, 3.919248700260558*^9}, 
   3.9192487534029913`*^9, 3.919248859990568*^9, {3.9192489075251846`*^9, 
   3.919248915100209*^9}, {3.9192566501098785`*^9, 3.9192566540628686`*^9}, {
   3.9194105845828*^9, 3.919410586362438*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"de125bc7-7dd7-4ccb-a18c-4657a0fd6753"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"hrtu", "=", 
   RowBox[{
    RowBox[{"Ap", ".", "W", ".", "trans"}], "+", 
    RowBox[{"Am", ".", "W"}], "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"L", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"v\[Omega]", " ", 
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{
          RowBox[{"ConstantArray", "[", 
           RowBox[{"1", ",", "M"}], "]"}], ",", "W00"}], "]"}]}]}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hitu", "=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8453936339190516`*^9, 3.845393710143855*^9}, {
   3.845393807490311*^9, 3.8453938172663236`*^9}, {3.8453940251773076`*^9, 
   3.8453940262044935`*^9}, 3.845394456869538*^9, {3.8453981245732994`*^9, 
   3.8453981323683357`*^9}, {3.845398523010187*^9, 3.8453985247098083`*^9}, {
   3.8453990279315968`*^9, 3.8453990308726263`*^9}, {3.919248320990433*^9, 
   3.919248322978718*^9}, {3.9192489517955513`*^9, 3.919248976977143*^9}, 
   3.919256658451254*^9, 3.9194105883271265`*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"4d38c428-9684-4281-a3a6-b7f02735229d"],

Cell[TextData[{
 "kernels (8.9) for evaluating real (r) and imaginary (i) parts of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["h", "l"], "(", "s", ")"}], "=", 
    RowBox[{"\[Pi]", 
     SqrtBox[
      FractionBox[
       RowBox[{"s", "-", "4"}], "s"]], 
     RowBox[{
      SubscriptBox["f", "l"], "(", "s", ")"}]}]}], TraditionalForm]],
  ExpressionUUID->"51dc60ca-25df-4375-a2a3-b894cce7e96f"],
 " from double spectral density"
}], "Text",
 CellChangeTimes->{{3.919265168795163*^9, 3.919265264893093*^9}, {
   3.919265307595893*^9, 3.9192653140598593`*^9}, {3.9192654920279303`*^9, 
   3.919265496263881*^9}, {3.9192655421381025`*^9, 3.919265547760956*^9}, 
   3.9192693795768228`*^9, {3.9194106451230783`*^9, 
   3.919410645771985*^9}},ExpressionUUID->"886d7995-a0b3-42fb-a18d-\
5ca8200988b2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"hr1s", "=", "hrs"}], ";", 
  RowBox[{"hr1t", "=", "hrt"}], ";", 
  RowBox[{"hr1u", "=", "hru"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hi1s", "=", "his"}], ";", 
  RowBox[{"hi1t", "=", "hit"}], ";", 
  RowBox[{"hi1u", "=", "hiu"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"hr2s", "=", 
   RowBox[{"hrt", "+", "hru"}]}], ";", 
  RowBox[{"hr2t", "=", 
   RowBox[{"hrs", "+", "hru"}]}], ";", 
  RowBox[{"hr2u", "=", 
   RowBox[{"hrt", "+", "hrs"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hi2s", "=", 
   RowBox[{"hit", "+", "hiu"}]}], ";", 
  RowBox[{"hi2t", "=", 
   RowBox[{"his", "+", "hiu"}]}], ";", 
  RowBox[{"hi2u", "=", 
   RowBox[{"hit", "+", "his"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8454820982151194`*^9, 3.8454822325386877`*^9}, 
   3.919265586623743*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"d2ae76f5-0079-47bd-b352-0fc2305733a3"],

Cell["combinations as in eq. (8.10)", "Text",
 CellChangeTimes->{{3.9192652938780384`*^9, 3.919265305809651*^9}, 
   3.919265603439733*^9, {3.9192693911927214`*^9, 
   3.919269391441853*^9}},ExpressionUUID->"9ec1a416-3a12-4d4a-a6c1-\
6b4617d4152b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"hr1st", "=", 
   RowBox[{"hrst", "+", "hrsu"}]}], ";", 
  RowBox[{"hr1ts", "=", 
   RowBox[{
    RowBox[{"hrst", ".", "trans"}], "+", "hrtu"}]}], ";", 
  RowBox[{"hr1ut", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"hrtu", "+", "hrsu"}], ")"}], ".", "trans"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hi1st", "=", 
   RowBox[{"hist", "+", "hisu"}]}], ";", 
  RowBox[{"hi1ts", "=", 
   RowBox[{
    RowBox[{"hist", ".", "trans"}], "+", "hitu"}]}], ";", 
  RowBox[{"hi1ut", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"hitu", "+", "hisu"}], ")"}], ".", "trans"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"hr2st", "=", "hrtu"}], ";", 
  RowBox[{"hr2ts", "=", "hrsu"}], ";", 
  RowBox[{"hr2ut", "=", 
   RowBox[{"hrst", ".", "trans"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hi2st", "=", "hitu"}], ";", 
  RowBox[{"hi2ts", "=", "hisu"}], ";", 
  RowBox[{"hi2ut", "=", 
   RowBox[{"hist", ".", "trans"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.845398905148614*^9, 3.845399063967339*^9}, 
   3.845481759770217*^9, {3.9192653420124655`*^9, 3.9192653561530046`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"02bd2fb6-794a-493b-84dc-3fd7e47f529d"],

Cell["combinations as in eq. (8.11)", "Text",
 CellChangeTimes->{{3.9192652938780384`*^9, 3.919265305809651*^9}, 
   3.9192694003801093`*^9},ExpressionUUID->"18da600f-5c34-45ad-bbc0-\
287368123ab7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"hrI1", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"NN", " ", "hr1st"}], "+", "hr1ts", "+", "hr1ut"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"hr1ts", "+", "hr1ut"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"hr1ts", "-", "hr1ut"}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hiI1", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"NN", " ", "hi1st"}], "+", "hi1ts", "+", "hi1ut"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"hi1ts", "+", "hi1ut"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"hi1ts", "-", "hi1ut"}], "}"}]}], "}"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.845399264319252*^9, 3.8453993560608716`*^9}, {
  3.8453994204456596`*^9, 3.845399434163678*^9}, {3.8454012608388987`*^9, 
  3.8454012653137875`*^9}, {3.8454014422490873`*^9, 3.8454014612515945`*^9}, {
  3.8456564134070845`*^9, 3.845656415207637*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"ed7491f7-c42b-4150-8522-4830ba49371c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"hrI2a", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"NN", " ", "hr2st"}], "+", "hr2ts", "+", "hr2ut"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"hr2ts", "+", "hr2ut"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"hr2ts", "-", "hr2ut"}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hiI2a", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"NN", " ", "hi2st"}], "+", "hi2ts", "+", "hi2ut"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"hi2ts", "+", "hi2ut"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"hi2ts", "-", "hi2ut"}], "}"}]}], "}"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.845399264319252*^9, 3.8453993560608716`*^9}, {
   3.8453994204456596`*^9, 3.845399434163678*^9}, {3.8454012608388987`*^9, 
   3.8454012653137875`*^9}, {3.8454014422490873`*^9, 
   3.8454014612515945`*^9}, {3.845401584083469*^9, 3.845401607621297*^9}, {
   3.8454016922687855`*^9, 3.8454016936143737`*^9}, {3.845477986055977*^9, 
   3.8454779987426558`*^9}, {3.8454782970973277`*^9, 3.84547829807535*^9}, 
   3.845478399541357*^9, {3.8456564052372103`*^9, 3.845656410228942*^9}, {
   3.8456584509136534`*^9, 3.845658451422203*^9}, {3.845659983231461*^9, 
   3.845659985293902*^9}, {3.919256503543215*^9, 3.9192565185287642`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"548ba010-bb4e-46c9-8e96-df16df07e235"],

Cell["combinations as in eq. (8.12)", "Text",
 CellChangeTimes->{{3.9192652938780384`*^9, 3.919265305809651*^9}, 
   3.9192653769213552`*^9, 
   3.9192694054824915`*^9},ExpressionUUID->"43512ee1-d768-4cbb-b97a-\
3692049efcc4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"indexdiag", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], "M"}], "+", "i"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "M"}], "}"}]}], "]"}], ",", "1"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hrI2b", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"2", 
      RowBox[{"symtr", ".", 
       RowBox[{"hrI2a", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"3", " ", "M", " ", "L"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"hrI2b", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "i"}], "]"}], "]"}], "=", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"hrI2b", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "i"}], "]"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "indexdiag"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hiI2b", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"2", 
      RowBox[{"symtr", ".", 
       RowBox[{"hiI2a", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"3", " ", "M", " ", "L"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"hiI2b", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "i"}], "]"}], "]"}], "=", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"hiI2b", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "i"}], "]"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "indexdiag"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"index", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"i", " ", "M"}], "+", "j"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", 
        RowBox[{"M", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"i", "+", "1"}], ",", "M"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"hrI2", "=", 
   RowBox[{"hrI2b", "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "index"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hiI2", "=", 
   RowBox[{"hiI2b", "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "index"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8456581157656565`*^9, 3.8456581398042984`*^9}, 
   3.8456581841161036`*^9, {3.845658455500536*^9, 3.8456584754248867`*^9}, {
   3.84565982477255*^9, 3.845659829817688*^9}, 3.8456602259803953`*^9, {
   3.845660389549224*^9, 3.84566042887938*^9}, {3.8457383425870137`*^9, 
   3.845738366700771*^9}, {3.9192565207239904`*^9, 3.91925653017349*^9}, {
   3.919265420504568*^9, 3.919265422156344*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"00b49776-ebb6-4b5f-a2a3-7bedde5abbdd"],

Cell[TextData[{
 "symmetrize the matrix to multiply the symmetric part of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Rho]", "2"], "(", 
    RowBox[{"x", ",", "y"}], ")"}], TraditionalForm]],ExpressionUUID->
  "5a4f3aeb-7e2d-4d41-90e2-38e02544f359"]
}], "Text",
 CellChangeTimes->{{3.8456584786799374`*^9, 3.845658494991132*^9}, {
  3.919265393047165*^9, 
  3.919265405486627*^9}},ExpressionUUID->"1d3d7314-894c-4160-8ac5-\
41078fc657b0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"hrIrho", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"hrI1", ",", "hrI2"}], "}"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hiIrho", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"hiI1", ",", "hiI2"}], "}"}], "}"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.845484455155558*^9, 3.845484494355406*^9}, {
  3.8454845996178083`*^9, 3.845484609504032*^9}, {3.845738631431632*^9, 
  3.845738676206258*^9}, {3.9192565373058805`*^9, 3.919256539206669*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"553d975b-7591-41d9-a204-5f8f840b215e"],

Cell[TextData[{
 "matrices for computing real and imaginary parts of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["h", "I"], "l"], TraditionalForm]],ExpressionUUID->
  "f354c000-54ab-46b8-b142-5f3b02a1e1f4"],
 " by multiplying ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["\[Rho]", "1"], ",", 
     SubscriptBox["\[Rho]", "2"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "dca99d60-30b0-4935-a25d-b574ee77e14d"]
}], "Text",
 CellChangeTimes->{{3.9192658699574213`*^9, 3.9192659010477543`*^9}, {
  3.919269328546032*^9, 
  3.9192693685331964`*^9}},ExpressionUUID->"1205c429-5eb2-443e-8c0a-\
dfa2a9852f96"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"hrI\[Sigma]1", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"NN", " ", "hr1s"}], "+", "hr1t", "+", "hr1u"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"hr1t", "+", "hr1u"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"hr1t", "-", "hr1u"}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hiI\[Sigma]1", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"NN", " ", "hi1s"}], "+", "hi1t", "+", "hi1u"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"hi1t", "+", "hi1u"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"hi1t", "-", "hi1u"}], "}"}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"hrI\[Sigma]2", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"NN", " ", "hr2s"}], "+", "hr2t", "+", "hr2u"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"hr2t", "+", "hr2u"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"hr2t", "-", "hr2u"}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hiI\[Sigma]2", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"NN", " ", "hi2s"}], "+", "hi2t", "+", "hi2u"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"hi2t", "+", "hi2u"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"hi2t", "-", "hi2u"}], "}"}]}], "}"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.845399264319252*^9, 3.8453993560608716`*^9}, {
   3.8453994204456596`*^9, 3.845399434163678*^9}, {3.8454012608388987`*^9, 
   3.8454012653137875`*^9}, {3.8454014422490873`*^9, 
   3.8454014612515945`*^9}, {3.845482410902602*^9, 3.845482432751902*^9}, {
   3.8454825498313804`*^9, 3.8454825960188117`*^9}, 3.919265628075736*^9},
 CellLabel->"In[75]:=",ExpressionUUID->"3d070a68-f091-4ebc-8934-9341f7e52021"],

Cell["combinations as in eq. (8.13)", "Text",
 CellChangeTimes->{{3.9192652938780384`*^9, 3.919265305809651*^9}, 
   3.9192653769213552`*^9, 3.9192656257878537`*^9, {3.919269485804558*^9, 
   3.9192694874007597`*^9}},ExpressionUUID->"bb49f594-104c-43fa-80c6-\
1557beb97454"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"hr0", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"L", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], ",", 
      RowBox[{"v\[Omega]", " ", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", 
          RowBox[{"M", ",", "1"}], "}"}]}], "]"}]}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"hi0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"M", " ", "L"}]}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.845483943021032*^9, 3.845483966840781*^9}, {
   3.8454840185208087`*^9, 3.8454840304510574`*^9}, {3.9192483950052824`*^9, 
   3.9192483962558317`*^9}, {3.91924920387313*^9, 3.9192492063726025`*^9}, 
   3.919258045813418*^9, 3.919265777871286*^9, 3.9194106911613207`*^9},
 CellLabel->"In[79]:=",ExpressionUUID->"42ed20fe-be6e-4286-82b9-dfe50f6d5f53"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"hrI0", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"NN", " ", "hr0"}], "+", "hr0", "+", "hr0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"hr0", "+", "hr0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"hr0", "-", "hr0"}], "}"}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"hiI0", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"NN", " ", "hi0"}], "+", "hi0", "+", "hi0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"hi0", "+", "hi0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"hi0", "-", "hi0"}], "}"}]}], "}"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.845484047785754*^9, 3.845484063136881*^9}, {
   3.8454840942235994`*^9, 3.845484114168236*^9}, 3.8454845918075376`*^9},
 CellLabel->"In[81]:=",ExpressionUUID->"70ef6ebb-a78a-42f1-bced-8c91ce07185b"],

Cell["combinations as in eq. (8.14)", "Text",
 CellChangeTimes->{{3.9192652938780384`*^9, 3.919265305809651*^9}, 
   3.9192653769213552`*^9, 3.9192656257878537`*^9, {3.919265846425516*^9, 
   3.919265846620248*^9}, 
   3.91926949551225*^9},ExpressionUUID->"aac2b76f-dbdd-4525-b40c-\
54415a78a847"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"hrIsigma", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"hrI0", ",", "hrI\[Sigma]1", ",", "hrI\[Sigma]2"}], "}"}], 
     "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hiIsigma", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"hiI0", ",", "hiI\[Sigma]1", ",", "hiI\[Sigma]2"}], "}"}], 
     "}"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.845484455155558*^9, 3.845484494355406*^9}, {
  3.8454845996178083`*^9, 3.845484609504032*^9}, {3.9192565831322737`*^9, 
  3.9192565838663454`*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"03f6a311-b4c2-4e35-bde2-3ece2af1ea73"],

Cell[TextData[{
 "combining the kernels to multiply ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["T", "0"], ",", 
     SubscriptBox["\[Sigma]", "1"], ",", 
     SubscriptBox["\[Sigma]", "2"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "89315f8e-0620-4e6e-9660-117f73f1a8c3"]
}], "Text",
 CellChangeTimes->{{3.9192658699574213`*^9, 
  3.9192659010477543`*^9}},ExpressionUUID->"b1e2dba8-0725-47fc-809f-\
0badc10853dc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"listindex0", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"M", " ", "i"}], "+", "j"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", 
        RowBox[{"L", "-", "1"}], ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "M"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"listindex2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"M", " ", "L"}], "+", 
       RowBox[{"M", " ", "i"}], "+", "j"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", 
        RowBox[{"L", "-", "1"}], ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "M"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"listindex1", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"2", "M", " ", "L"}], "+", 
       RowBox[{"M", " ", "i"}], "+", "j"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"L", "-", "1"}], ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "M"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"listindex", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"listindex0", ",", "listindex2", ",", "listindex1"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.84573902687868*^9, 3.845739029783419*^9}, 
   3.845739067525625*^9, {3.845739120190876*^9, 3.8457392608967695`*^9}, {
   3.8457393494438667`*^9, 3.8457393526614637`*^9}, {3.845739509942218*^9, 
   3.845739519817617*^9}, {3.906085594116663*^9, 3.90608559454434*^9}, 
   3.9109462049762506`*^9, 3.9192659061305895`*^9},
 CellLabel->"In[85]:=",ExpressionUUID->"ab0f43b6-10cb-4632-bce5-1202fcfb45a7"],

Cell[TextData[{
 "taking even spin for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"I", "=", "0"}], ",", "2"}], TraditionalForm]],ExpressionUUID->
  "ebe6fc22-52a5-40e5-8225-0656ae2b35b8"],
 ", odd spin for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"I", "=", "1"}], TraditionalForm]],ExpressionUUID->
  "31243822-39aa-4b92-887a-92bfa82eafb4"]
}], "Text",
 CellChangeTimes->{{3.919265909508541*^9, 
  3.9192659412093153`*^9}},ExpressionUUID->"fe5dc210-2cbe-4ae6-a89f-\
25f9d05f2df6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"hrIsigma", "[", 
    RowBox[{"[", "listindex", "]"}], "]"}]}], ";", 
  RowBox[{"b", "=", 
   RowBox[{"hiIsigma", "[", 
    RowBox[{"[", "listindex", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"hrIrho", "[", 
    RowBox[{"[", "listindex", "]"}], "]"}]}], ";", 
  RowBox[{"B", "=", 
   RowBox[{"hiIrho", "[", 
    RowBox[{"[", "listindex", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8457395664662824`*^9, 3.845739620013794*^9}, {
  3.9192494728756204`*^9, 3.91924948794664*^9}, {3.919410714315784*^9, 
  3.9194107175512347`*^9}, {3.919411581995034*^9, 3.919411584195984*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"c38ccff3-d769-4f1f-85d0-2164b0a628c9"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"Reh", "=", 
     RowBox[{
      RowBox[{"a", ".", 
       RowBox[{"[", 
        RowBox[{
         SubscriptBox["T", "0"], ",", 
         SubscriptBox["\[Sigma]", "1"], ",", 
         SubscriptBox["\[Sigma]", "2"]}], "]"}]}], "+", 
      RowBox[{"A", ".", 
       RowBox[{"[", 
        RowBox[{
         SubscriptBox["\[Rho]", "1"], ",", 
         SubscriptBox["\[Rho]", "2"]}], "]"}]}]}]}], ",", " ", 
    RowBox[{"Imh", "=", 
     RowBox[{
      RowBox[{"b", ".", 
       RowBox[{"[", 
        RowBox[{
         SubscriptBox["T", "0"], ",", 
         SubscriptBox["\[Sigma]", "1"], ",", 
         SubscriptBox["\[Sigma]", "2"]}], "]"}]}], "+", 
      RowBox[{"B", ".", 
       RowBox[{"[", 
        RowBox[{
         SubscriptBox["\[Rho]", "1"], ",", 
         SubscriptBox["\[Rho]", "2"]}], "]"}]}]}]}]}], TraditionalForm]],
  ExpressionUUID->"fea8e2f7-93e5-4628-ac61-329db17fd7ae"],
 "\narranged as ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox[
       SuperscriptBox["h", 
        RowBox[{"I", "=", "0"}]], 
       RowBox[{"l", "=", "0"}]], "(", 
      SubscriptBox["s", 
       RowBox[{" ", 
        RowBox[{"j", "=", 
         RowBox[{
          RowBox[{"1", "..."}], "M"}]}]}]], ")"}], ",", 
     RowBox[{
      SubscriptBox[
       SuperscriptBox["h", 
        RowBox[{"I", "=", "0"}]], 
       RowBox[{"l", "=", "2"}]], "(", 
      SubscriptBox["s", 
       RowBox[{" ", 
        RowBox[{"j", "=", 
         RowBox[{
          RowBox[{"1", "..."}], "M"}]}]}]], ")"}], ",", "...", ",", 
     RowBox[{
      SubscriptBox[
       SuperscriptBox["h", 
        RowBox[{"I", "=", "2"}]], 
       RowBox[{"l", "=", "0"}]], "(", 
      SubscriptBox["s", 
       RowBox[{" ", 
        RowBox[{"j", "=", 
         RowBox[{
          RowBox[{"1", "..."}], "M"}]}]}]], ")"}], ",", 
     RowBox[{
      SubscriptBox[
       SuperscriptBox["h", 
        RowBox[{"I", "=", "2"}]], 
       RowBox[{"l", "=", "2"}]], "(", 
      SubscriptBox["s", 
       RowBox[{" ", 
        RowBox[{"j", "=", 
         RowBox[{
          RowBox[{"1", "..."}], "M"}]}]}]], ")"}], ",", "...", ",", 
     RowBox[{
      SubscriptBox[
       SuperscriptBox["h", 
        RowBox[{"I", "=", "1"}]], 
       RowBox[{"l", "=", "1"}]], "(", 
      SubscriptBox["s", 
       RowBox[{" ", 
        RowBox[{"j", "=", 
         RowBox[{
          RowBox[{"1", "..."}], "M"}]}]}]], ")"}], ",", 
     RowBox[{
      SubscriptBox[
       SuperscriptBox["h", 
        RowBox[{"I", "=", "1"}]], 
       RowBox[{"l", "=", "3"}]], "(", 
      SubscriptBox["s", 
       RowBox[{" ", 
        RowBox[{"j", "=", 
         RowBox[{
          RowBox[{"1", "..."}], "M"}]}]}]], ")"}], ",", "..."}], ")"}], 
   TraditionalForm]],
  InitializationCell->True,ExpressionUUID->
  "0de1b56b-fa3b-461e-8169-4d0542a8e429"]
}], "Text",
 CellChangeTimes->{{3.8550669762345257`*^9, 3.85506699415623*^9}, {
  3.855067398513831*^9, 3.855067416026131*^9}, {3.919266020542032*^9, 
  3.91926608848612*^9}, {3.9194107187501144`*^9, 3.91941074343378*^9}, {
  3.9194122858039227`*^9, 3.919412289740714*^9}, {3.9194171865685005`*^9, 
  3.9194173186889873`*^9}},ExpressionUUID->"9c1fb049-6e20-437f-81be-\
30a836cb2a3e"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Computing partial waves in the unphysical region ",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", "<", "s", "<", "4"}], TraditionalForm]],ExpressionUUID->
  "e6bb06d9-9307-4445-bc90-0f64fa52c680"]
}], "Subsubsection",
 CellChangeTimes->{{3.7385336713424797`*^9, 3.7385337053837023`*^9}, 
   3.738535036744253*^9, 3.74351746175239*^9, 3.753031695384375*^9, {
   3.753032124730002*^9, 3.753032129082778*^9}, {3.8389103752674923`*^9, 
   3.8389104041054506`*^9}, 3.845049377883175*^9, {3.8458745894550643`*^9, 
   3.8458745899062896`*^9}, 3.903497228975091*^9, {3.90694848303754*^9, 
   3.9069484834250135`*^9}, 3.908164874676569*^9, {3.9191660155265317`*^9, 
   3.9191660198271008`*^9}, {3.919250132501297*^9, 3.919250139559199*^9}, {
   3.9192504328503647`*^9, 3.919250450223383*^9}, {3.919258737530424*^9, 
   3.919258749122718*^9}, {3.919258860045719*^9, 3.919258875155065*^9}, {
   3.9194141928932447`*^9, 3.9194141955770483`*^9}, 
   3.9194182167424326`*^9},ExpressionUUID->"cfa2878e-c149-4aa8-afaf-\
5d78a83458af"],

Cell[TextData[{
 "this section computes the matrices to multiply ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["T", "0"], ",", 
     SubscriptBox["\[Sigma]", "1"], ",", 
     SubscriptBox["\[Sigma]", "2"], ",", 
     SubscriptBox["\[Rho]", "1"], ",", 
     SubscriptBox["\[Rho]", "2"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "c64e96c2-df5b-4be2-be61-80138cea366f"],
 " for getting the partial wave ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox[
     SuperscriptBox["f", "I"], "l"], "(", "s", ")"}], TraditionalForm]],
  ExpressionUUID->"ae175b8b-7d3d-4df4-9b1d-d65fa279a705"],
 " in the unphysical region for 0<s<4. The idea follows section 8.1: we first \
construct kernels of the type (8.8) and (8.9), and then recombine them \
according to (8.10-14)"
}], "Text",
 CellChangeTimes->{{3.9192691714346128`*^9, 3.9192692877809067`*^9}, {
  3.9192695367749896`*^9, 3.9192695449385395`*^9}, {3.9194107597859197`*^9, 
  3.919410772731452*^9}},ExpressionUUID->"ee053b2c-bb1a-4b35-88b3-\
6eefdba3c608"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fs", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"L", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], ",", 
      "Kunphys"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ft", "=", 
   RowBox[{"Ap1unphys", "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"L", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"ConstantArray", "[", 
          RowBox[{"1", ",", "Munphys"}], "]"}], ",", "W0"}], "]"}]}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fu", "=", 
   RowBox[{"Am1unphys", "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"L", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"ConstantArray", "[", 
          RowBox[{"1", ",", "Munphys"}], "]"}], ",", "W0"}], "]"}]}], 
      "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8454802348821*^9, 3.8454802546654596`*^9}, {
   3.8454803074527473`*^9, 3.845480430202437*^9}, {3.8454812940034285`*^9, 
   3.84548136293423*^9}, {3.9005833761158934`*^9, 3.9005833790270996`*^9}, {
   3.9005835633690805`*^9, 3.9005835866334734`*^9}, {3.9006598721972585`*^9, 
   3.900659884993389*^9}, {3.9020270682308702`*^9, 3.9020271422102203`*^9}, {
   3.902319514349444*^9, 3.902319520545509*^9}, {3.9192502706026917`*^9, 
   3.9192502915423393`*^9}, {3.9192513561855617`*^9, 3.919251416207203*^9}, 
   3.9192514916928487`*^9, {3.919258553264323*^9, 3.9192585722413664`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"3cdf1c9a-c0e1-4a45-a8c6-b25c3035596b"],

Cell[TextData[{
 "kernels (8.8) for evaluating ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["f", "l"], "(", "s", ")"}], TraditionalForm]],ExpressionUUID->
  "6f4fb32b-e919-4bba-b0da-b27c79dd3947"],
 " at a unphysical point ",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", "<", "s", "<", "4"}], TraditionalForm]],ExpressionUUID->
  "98b5553c-51c4-41db-afa3-e11a7e9c1db3"],
 " from single spectral density"
}], "Text",
 CellChangeTimes->{{3.919265168795163*^9, 3.919265264893093*^9}, {
  3.919265307595893*^9, 3.9192653140598593`*^9}, {3.9192654920279303`*^9, 
  3.919265496263881*^9}, {3.919266146772772*^9, 3.919266168735713*^9}, {
  3.9194108058043823`*^9, 
  3.9194108088421383`*^9}},ExpressionUUID->"c03241b1-a136-48e8-9b74-\
bba02eedca3b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fst", "=", 
   RowBox[{"ApKunphys", "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"L", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], ",", " ", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"Kunphys", ",", "W0"}], "]"}]}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"fsu", "=", 
   RowBox[{"AmKunphys", "-", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"L", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"Kunphys", ",", "W0"}], "]"}]}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ftu", "=", 
   RowBox[{
    RowBox[{"ApWunphys", ".", "trans"}], "+", "AmWunphys", "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{"0", ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"L", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], ",", 
       "W00unphys"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8453926776323385`*^9, 3.8453926889745007`*^9}, {
   3.845392767949881*^9, 3.8453928081500716`*^9}, 3.84539325785193*^9, {
   3.8453933242367973`*^9, 3.8453933444940605`*^9}, 3.8453934329975653`*^9, {
   3.8453944354462156`*^9, 3.845394448834077*^9}, {3.900583205412799*^9, 
   3.9005832058131237`*^9}, {3.9005833050616655`*^9, 
   3.9005833052657022`*^9}, {3.9005834986893554`*^9, 3.9005835048172007`*^9}, 
   3.900583623536422*^9, {3.9005837854502277`*^9, 3.9005837894512744`*^9}, 
   3.900659716328716*^9, {3.902026647392309*^9, 3.9020266806962175`*^9}, 
   3.9020267281359587`*^9, {3.9020268002266254`*^9, 3.902026826519294*^9}, {
   3.9020268585542517`*^9, 3.902026863890334*^9}, {3.902319464315299*^9, 
   3.902319480599311*^9}, {3.9192501628522573`*^9, 3.9192501720255284`*^9}, {
   3.9192504545776978`*^9, 3.9192504669598026`*^9}, {3.919251334825306*^9, 
   3.9192513490490417`*^9}, {3.9192516894352164`*^9, 
   3.9192516916604433`*^9}, {3.9192529505738087`*^9, 
   3.9192529557713842`*^9}, {3.9192584766921105`*^9, 3.9192584790213156`*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"3fb9f46d-4b79-438d-a31a-fb047f1a0dd7"],

Cell[TextData[{
 "kernels (8.9) for evaluating ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["f", "l"], "(", "s", ")"}], TraditionalForm]],ExpressionUUID->
  "1ae26d2f-8cb5-4db2-8f33-2b1b418034e3"],
 " at a unphysical point ",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", "<", "s", "<", "4"}], TraditionalForm]],ExpressionUUID->
  "26724f38-df26-437a-965a-927064af0299"],
 " from double spectral density"
}], "Text",
 CellChangeTimes->{{3.919265168795163*^9, 3.919265264893093*^9}, {
   3.919265307595893*^9, 3.9192653140598593`*^9}, {3.9192654920279303`*^9, 
   3.919265496263881*^9}, {3.9192655421381025`*^9, 3.919265547760956*^9}, 
   3.9192693795768228`*^9, {3.9192695811985016`*^9, 3.919269600309112*^9}, {
   3.919410811420621*^9, 
   3.9194108149008245`*^9}},ExpressionUUID->"03b6df11-7d90-47c9-af99-\
ed2abb7a111f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f1s", "=", "fs"}], ";", 
  RowBox[{"f1t", "=", "ft"}], ";", 
  RowBox[{"f1u", "=", "fu"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f2s", "=", 
   RowBox[{"ft", "+", "fu"}]}], ";", 
  RowBox[{"f2t", "=", 
   RowBox[{"fs", "+", "fu"}]}], ";", 
  RowBox[{"f2u", "=", 
   RowBox[{"ft", "+", "fs"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8454820982151194`*^9, 3.8454822325386877`*^9}, {
   3.900583266152197*^9, 3.9005832663921957`*^9}, {3.900583381760389*^9, 
   3.9005833880303125`*^9}, {3.9020275842958016`*^9, 3.902027591709856*^9}, {
   3.902319523160009*^9, 3.9023195256539526`*^9}, {3.9192502931753407`*^9, 
   3.919250305334956*^9}, {3.919258577993165*^9, 3.919258583949232*^9}, 
   3.919258909210581*^9},
 CellLabel->"In[97]:=",ExpressionUUID->"e529a1c1-49d3-40cf-b749-1347d30d93b3"],

Cell["combinations as in eq. (8.10)", "Text",
 CellChangeTimes->{{3.9192652938780384`*^9, 3.919265305809651*^9}, 
   3.919265603439733*^9, {3.9192693911927214`*^9, 
   3.919269391441853*^9}},ExpressionUUID->"d39854fc-d630-4a2c-8e2e-\
c9a96f3715da"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f1st", "=", 
   RowBox[{"fst", "+", "fsu"}]}], ";", 
  RowBox[{"f1ts", "=", 
   RowBox[{
    RowBox[{"fst", ".", "trans"}], "+", "ftu"}]}], ";", 
  RowBox[{"f1ut", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ftu", "+", "fsu"}], ")"}], ".", "trans"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f2st", "=", "ftu"}], ";", 
  RowBox[{"f2ts", "=", "fsu"}], ";", 
  RowBox[{"f2ut", "=", 
   RowBox[{"fst", ".", "trans"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.845398905148614*^9, 3.845399063967339*^9}, 
   3.845481759770217*^9, {3.9005832171599617`*^9, 3.900583221947623*^9}, {
   3.9005833123100247`*^9, 3.900583323858219*^9}, {3.902027000871743*^9, 
   3.902027012115128*^9}, {3.9023194813037024`*^9, 3.9023194877854824`*^9}, {
   3.9192501748995733`*^9, 3.9192501905939903`*^9}, 3.9192514747801385`*^9, {
   3.919258474310137*^9, 3.919258527677063*^9}, {3.9192586795598993`*^9, 
   3.9192586819868746`*^9}, {3.9192696594039254`*^9, 3.9192696626811714`*^9}, 
   3.919416805197791*^9},
 CellLabel->"In[99]:=",ExpressionUUID->"0ad6d8c4-3a4e-409c-9c18-3831d23b5b4b"],

Cell["combinations as in eq. (8.11)", "Text",
 CellChangeTimes->{{3.9192652938780384`*^9, 3.919265305809651*^9}, 
   3.9192694003801093`*^9},ExpressionUUID->"7db314e3-546c-4e5f-b537-\
e580c91a5ca5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fI1", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"NN", " ", "f1st"}], "+", "f1ts", "+", "f1ut"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"f1ts", "+", "f1ut"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"f1ts", "-", "f1ut"}], "}"}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"fI2a", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"NN", " ", "f2st"}], "+", "f2ts", "+", "f2ut"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"f2ts", "+", "f2ut"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"f2ts", "-", "f2ut"}], "}"}]}], "}"}], "]"}]}], 
  ";"}]}], "Input",
 CellLabel->
  "In[101]:=",ExpressionUUID->"c22ab5de-539f-49dd-9a35-d16c9ea4e50f"],

Cell["combinations as in eq. (8.12)", "Text",
 CellChangeTimes->{{3.9192652938780384`*^9, 3.919265305809651*^9}, 
   3.9192653769213552`*^9, 
   3.9192694054824915`*^9},ExpressionUUID->"a3efc9ab-b0d9-49eb-9676-\
47786d98ea71"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"indexdiag", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], "M"}], "+", "i"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "M"}], "}"}]}], "]"}], ",", "1"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fI2b", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"2", 
      RowBox[{"symtr", ".", 
       RowBox[{"fI2a", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"3", " ", "Munphys", " ", "L"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"fI2b", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "i"}], "]"}], "]"}], "=", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"fI2b", "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", "i"}], "]"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "indexdiag"}], "}"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"index", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"i", " ", "M"}], "+", "j"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", 
        RowBox[{"M", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"i", "+", "1"}], ",", "M"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"fI2", "=", 
   RowBox[{"fI2b", "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "index"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8456581157656565`*^9, 3.8456581398042984`*^9}, 
   3.8456581841161036`*^9, {3.845658455500536*^9, 3.8456584754248867`*^9}, {
   3.84565982477255*^9, 3.845659829817688*^9}, 3.8456602259803953`*^9, {
   3.845660389549224*^9, 3.84566042887938*^9}, {3.8457383425870137`*^9, 
   3.845738366700771*^9}, {3.9005832373319187`*^9, 3.9005832377388496`*^9}, {
   3.9005833579419727`*^9, 3.900583362497785*^9}, 3.9006601037707415`*^9, {
   3.9020270507281475`*^9, 3.902027054996275*^9}, {3.902027502055962*^9, 
   3.9020275036101665`*^9}, {3.902319507118108*^9, 3.9023195101052103`*^9}, {
   3.91925024253769*^9, 3.9192502533205595`*^9}, {3.9192585306951838`*^9, 
   3.9192585432882967`*^9}, 3.919269693326887*^9},
 CellLabel->
  "In[103]:=",ExpressionUUID->"cd480043-ffd8-40f1-a901-dd74be84bf49"],

Cell[TextData[{
 "symmetrize the matrix to multiply the symmetric part of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Rho]", "2"], "(", 
    RowBox[{"x", ",", "y"}], ")"}], TraditionalForm]],ExpressionUUID->
  "392345cd-3800-4edf-91fe-cd76ad7af78b"]
}], "Text",
 CellChangeTimes->{{3.8456584786799374`*^9, 3.845658494991132*^9}, {
  3.919265393047165*^9, 
  3.919265405486627*^9}},ExpressionUUID->"fb4601d0-b6ee-4eef-bc65-\
bb5caae2881b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fIrho", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"fI1", ",", "fI2"}], "}"}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.845484455155558*^9, 3.845484494355406*^9}, {
  3.8454845996178083`*^9, 3.845484609504032*^9}, {3.845738631431632*^9, 
  3.845738676206258*^9}, {3.900583258340124*^9, 3.9005832585852785`*^9}, {
  3.90058336889554*^9, 3.9005833722868843`*^9}, {3.902027062585241*^9, 
  3.9020270666121798`*^9}, {3.9023195123324237`*^9, 3.902319513712907*^9}, {
  3.9192502652020035`*^9, 3.919250268774397*^9}, {3.9192585522157726`*^9, 
  3.919258567904807*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"2860d067-a66f-41e3-a0ce-be72a8ca6139"],

Cell[TextData[{
 "matrices for computing ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["f", "I"], "l"], TraditionalForm]],ExpressionUUID->
  "64a489ab-0454-4743-93e6-907ff1817099"],
 " by multiplying ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["\[Rho]", "1"], ",", 
     SubscriptBox["\[Rho]", "2"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "b9523020-dded-4c31-9c85-943056dd904d"]
}], "Text",
 CellChangeTimes->{{3.9192658699574213`*^9, 3.9192659010477543`*^9}, {
  3.919269328546032*^9, 3.9192693685331964`*^9}, {3.919269713948505*^9, 
  3.919269717608517*^9}},ExpressionUUID->"6dec5653-1c4a-4012-9e03-\
6c4a67f31a59"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fI\[Sigma]1", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"NN", " ", "f1s"}], "+", "f1t", "+", "f1u"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"f1t", "+", "f1u"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"f1t", "-", "f1u"}], "}"}]}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"fI\[Sigma]2", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"NN", " ", "f2s"}], "+", "f2t", "+", "f2u"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"f2t", "+", "f2u"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"f2t", "-", "f2u"}], "}"}]}], "}"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.845399264319252*^9, 3.8453993560608716`*^9}, {
   3.8453994204456596`*^9, 3.845399434163678*^9}, {3.8454012608388987`*^9, 
   3.8454012653137875`*^9}, {3.8454014422490873`*^9, 
   3.8454014612515945`*^9}, {3.845482410902602*^9, 3.845482432751902*^9}, {
   3.8454825498313804`*^9, 3.8454825960188117`*^9}, {3.9005832710342164`*^9, 
   3.900583271267006*^9}, {3.9005834002225547`*^9, 3.900583410015106*^9}, {
   3.9006602730440545`*^9, 3.9006602857491856`*^9}, {3.900660436102376*^9, 
   3.900660441124811*^9}, {3.902027614285334*^9, 3.902027624492556*^9}, {
   3.9023195310445805`*^9, 3.902319534680806*^9}, {3.9192503249699593`*^9, 
   3.9192503400186796`*^9}, {3.9192585983067093`*^9, 3.9192586123432765`*^9}, 
   3.919258912625016*^9},
 CellLabel->
  "In[109]:=",ExpressionUUID->"1c82d33d-8a95-4b0b-aee8-c5f7dc7a1841"],

Cell["combinations as in eq. (8.13)", "Text",
 CellChangeTimes->{{3.9192652938780384`*^9, 3.919265305809651*^9}, 
   3.9192653769213552`*^9, 3.9192656257878537`*^9, {3.919269485804558*^9, 
   3.9192694874007597`*^9}},ExpressionUUID->"6ef008a8-41c1-463e-acc6-\
d5c95e4c32ef"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f0", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"L", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"1", ",", 
        RowBox[{"{", 
         RowBox[{"Munphys", ",", "1"}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"fI0", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"NN", " ", "f0"}], "+", "f0", "+", "f0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"f0", "+", "f0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"f0", "-", "f0"}], "}"}]}], "}"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.845483943021032*^9, 3.845483966840781*^9}, {
   3.8454840185208087`*^9, 3.8454840304510574`*^9}, 3.900583423054084*^9, 
   3.9005836515906916`*^9, {3.9006601872150173`*^9, 3.9006601882612314`*^9}, {
   3.9006602240229816`*^9, 3.9006602280851*^9}, {3.901195523772331*^9, 
   3.9011955352517843`*^9}, {3.902027639246726*^9, 3.902027642654459*^9}, {
   3.90202776481549*^9, 3.9020277734072056`*^9}, {3.902319539391856*^9, 
   3.902319540450052*^9}, {3.9192503655219865`*^9, 3.919250369872114*^9}, {
   3.919258168655009*^9, 3.919258169510722*^9}, 3.919258600454829*^9, 
   3.9192697469008136`*^9},
 CellLabel->
  "In[111]:=",ExpressionUUID->"4515c6db-0a32-4d8c-a756-61b22d96e406"],

Cell["combinations as in eq. (8.14)", "Text",
 CellChangeTimes->{{3.9192652938780384`*^9, 3.919265305809651*^9}, 
   3.9192653769213552`*^9, 3.9192656257878537`*^9, {3.919265846425516*^9, 
   3.919265846620248*^9}, 
   3.91926949551225*^9},ExpressionUUID->"25815e1a-9675-4563-bd54-\
c2ba3d475f8d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fIsigma", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"{", "fI0", "}"}], "]"}], ",", "fI\[Sigma]1", ",", 
       "fI\[Sigma]2"}], "}"}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.845484455155558*^9, 3.845484494355406*^9}, {
  3.8454845996178083`*^9, 3.845484609504032*^9}, {3.9005832913360276`*^9, 
  3.9005832917050333`*^9}, {3.900583439233633*^9, 3.9005834432006016`*^9}, {
  3.900660586443061*^9, 3.900660599573248*^9}, {3.9006608759134293`*^9, 
  3.900660953942422*^9}, {3.9020276570781517`*^9, 3.902027669007268*^9}, {
  3.902027817995143*^9, 3.902027819786433*^9}, {3.9020308042356358`*^9, 
  3.902030814834324*^9}, {3.902319545203313*^9, 3.902319546766261*^9}, {
  3.91919064168366*^9, 3.9191906460205364`*^9}, {3.9192503885403605`*^9, 
  3.9192503969929576`*^9}, {3.9192586338687334`*^9, 3.919258651671337*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"1e089369-fa7a-4ea6-ab0b-eedd18b87322"],

Cell[TextData[{
 "combining the kernels to multiply ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["T", "0"], ",", 
     SubscriptBox["\[Sigma]", "1"], ",", 
     SubscriptBox["\[Sigma]", "2"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "963be2f2-be3e-4585-a886-a3c82149d473"]
}], "Text",
 CellChangeTimes->{{3.9192658699574213`*^9, 
  3.9192659010477543`*^9}},ExpressionUUID->"a17819ff-c0e3-44b8-a4fa-\
9109841df851"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"flistindex0", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Munphys", " ", "i"}], "+", "j"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", 
        RowBox[{"L", "-", "1"}], ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "Munphys"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"flistindex2", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Munphys", " ", "L"}], "+", 
       RowBox[{"Munphys", " ", "i"}], "+", "j"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", 
        RowBox[{"L", "-", "1"}], ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "Munphys"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"flistindex1", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"2", "Munphys", " ", "L"}], "+", 
       RowBox[{"Munphys", " ", "i"}], "+", "j"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"L", "-", "1"}], ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "Munphys"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"flistindex", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"flistindex0", ",", "flistindex2", ",", "flistindex1"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.84573902687868*^9, 3.845739029783419*^9}, 
   3.845739067525625*^9, {3.845739120190876*^9, 3.8457392608967695`*^9}, {
   3.8457393494438667`*^9, 3.8457393526614637`*^9}, {3.845739509942218*^9, 
   3.845739519817617*^9}, {3.900661015088822*^9, 3.900661036721427*^9}, {
   3.9006612352727766`*^9, 3.900661334256485*^9}, {3.902027829367115*^9, 
   3.902027883156431*^9}, {3.9020546800923753`*^9, 3.9020546853015165`*^9}, {
   3.902319547325637*^9, 3.902319557172764*^9}, {3.9191803428767686`*^9, 
   3.919180349115044*^9}, {3.9191906299831753`*^9, 3.9191906605388193`*^9}, {
   3.9192503991206436`*^9, 3.919250404423246*^9}, 3.919269768044513*^9},
 CellLabel->
  "In[114]:=",ExpressionUUID->"3f6ce88d-e6bb-494d-a744-8877928e558f"],

Cell[TextData[{
 "taking even spin for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"I", "=", "0"}], ",", "2"}], TraditionalForm]],ExpressionUUID->
  "bbd95e7f-0b4e-4f96-a918-aaca51b93bca"],
 ", odd spin for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"I", "=", "1"}], TraditionalForm]],ExpressionUUID->
  "d5aa3168-7320-442f-814a-8502a0d92f72"]
}], "Text",
 CellChangeTimes->{{3.919265909508541*^9, 
  3.9192659412093153`*^9}},ExpressionUUID->"198573c8-08bb-43c0-a00e-\
b007aecddb98"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fsigma", "=", 
   RowBox[{"fIsigma", "[", 
    RowBox[{"[", "flistindex", "]"}], "]"}]}], ";", 
  RowBox[{"frho", "=", 
   RowBox[{"fIrho", "[", 
    RowBox[{"[", "flistindex", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8457395664662824`*^9, 3.845739620013794*^9}, {
  3.9006613892008247`*^9, 3.9006614345609713`*^9}, {3.9020278974426594`*^9, 
  3.902027904580741*^9}, {3.902319561747893*^9, 3.9023195645119457`*^9}, {
  3.9191803193374023`*^9, 3.919180325482488*^9}, {3.9192504138709946`*^9, 
  3.9192504250144815`*^9}, {3.9192586468284903`*^9, 3.9192586488321643`*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"03c0dc0b-6a32-4868-bc38-b3aeb433192b"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"f", "(", 
     SubscriptBox["s", "*"], ")"}], "=", 
    RowBox[{
     RowBox[{"fsigma", ".", 
      RowBox[{"[", 
       RowBox[{
        SubscriptBox["T", "0"], ",", 
        SubscriptBox["\[Sigma]", "1"], ",", 
        SubscriptBox["\[Sigma]", "2"]}], "]"}]}], "+", 
     RowBox[{"frho", ".", 
      RowBox[{"[", 
       RowBox[{
        SubscriptBox["\[Rho]", "1"], ",", 
        SubscriptBox["\[Rho]", "2"]}], "]"}]}]}]}], TraditionalForm]],
  ExpressionUUID->"76d86ae2-402f-493e-a36d-4bb60303453a"],
 "\narranged as ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SubscriptBox[
       SuperscriptBox["f", 
        RowBox[{"I", "=", "0"}]], 
       RowBox[{"l", "=", "0"}]], "(", 
      SubscriptBox["s", 
       RowBox[{" ", 
        RowBox[{"*", "j"}]}]], ")"}], ",", 
     RowBox[{
      SubscriptBox[
       SuperscriptBox["f", 
        RowBox[{"I", "=", "0"}]], 
       RowBox[{"l", "=", "2"}]], "(", 
      SubscriptBox["s", 
       RowBox[{" ", 
        RowBox[{"*", "j"}]}]], ")"}], ",", "...", ",", 
     RowBox[{
      SubscriptBox[
       SuperscriptBox["f", 
        RowBox[{"I", "=", "2"}]], 
       RowBox[{"l", "=", "0"}]], "(", 
      SubscriptBox["s", 
       RowBox[{" ", 
        RowBox[{"*", "j"}]}]], ")"}], ",", 
     RowBox[{
      SubscriptBox[
       SuperscriptBox["f", 
        RowBox[{"I", "=", "2"}]], 
       RowBox[{"l", "=", "2"}]], "(", 
      SubscriptBox["s", 
       RowBox[{" ", 
        RowBox[{"*", "j"}]}]], ")"}], ",", "...", ",", 
     RowBox[{
      SubscriptBox[
       SuperscriptBox["f", 
        RowBox[{"I", "=", "1"}]], 
       RowBox[{"l", "=", "1"}]], "(", 
      SubscriptBox["s", 
       RowBox[{" ", 
        RowBox[{"*", "j"}]}]], ")"}], ",", 
     RowBox[{
      SubscriptBox[
       SuperscriptBox["f", 
        RowBox[{"I", "=", "1"}]], 
       RowBox[{"l", "=", "3"}]], "(", 
      SubscriptBox["s", 
       RowBox[{" ", 
        RowBox[{"*", "j"}]}]], ")"}], ",", "..."}], ")"}], TraditionalForm]],
  InitializationCell->True,ExpressionUUID->
  "26e209cf-e497-41e0-835f-4a8f77138fa9"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", 
    RowBox[{"*", "j"}]], TraditionalForm]],ExpressionUUID->
  "ef2a662d-6191-48da-9a2e-b2081ffbda09"],
 " stands for the series of unphysical points vsunphys"
}], "Text",
 CellChangeTimes->{{3.8550669762345257`*^9, 3.85506699415623*^9}, {
  3.855067398513831*^9, 3.855067416026131*^9}, {3.919266020542032*^9, 
  3.91926608848612*^9}, {3.919269774444772*^9, 3.919269797096026*^9}, {
  3.919416992781362*^9, 3.9194171454009323`*^9}, {3.9194173429041224`*^9, 
  3.9194174507820625`*^9}},ExpressionUUID->"648da1b8-6bda-4ffc-941c-\
386f5f31b64f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"chiSBindex", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Ii", "-", "1"}], ")"}], "Munphys", " ", 
        FractionBox["L", "2"]}], "+", 
       RowBox[{"Munphys", " ", 
        RowBox[{"(", 
         RowBox[{"i", "-", "1"}], ")"}]}], "+", "j"}], ",", 
      RowBox[{"{", 
       RowBox[{"Ii", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        FractionBox["L", "2"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", 
        RowBox[{"Munphys", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"fsigmachi", "=", 
   RowBox[{"fsigma", "[", 
    RowBox[{"[", "chiSBindex", "]"}], "]"}]}], ";", 
  RowBox[{"frhochi", "=", 
   RowBox[{"frho", "[", 
    RowBox[{"[", "chiSBindex", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.919417476883666*^9, 3.9194175842165365`*^9}, {
  3.919417650329465*^9, 3.919417673969492*^9}, {3.919417708665661*^9, 
  3.9194178263369064`*^9}, {3.919417975626507*^9, 3.9194179950025797`*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"747e4de8-53f1-4a48-a902-a4dc9aebcc42"],

Cell[TextData[{
 "take the unphysical region evaluations at points ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["s", "*"], "=", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "2"], ",", "1", ",", 
      FractionBox["3", "2"], ",", "2"}], ")"}]}], TraditionalForm]],
  ExpressionUUID->"caa3f645-b936-42ac-ba17-0052347b905d"],
 ", namely the first four points in vsunphys for imposing the chiralSB \
constraints"
}], "Text",
 CellChangeTimes->{{3.9194179980556865`*^9, 3.919418002284855*^9}, {
  3.9194180386554775`*^9, 3.9194180760814075`*^9}, {3.9194181804325624`*^9, 
  3.9194181830882535`*^9}},ExpressionUUID->"2aeb8afd-6667-4589-8f19-\
0da9eacbc5f8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Findex", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Ii", "-", "1"}], ")"}], "Munphys", " ", 
        FractionBox["L", "2"]}], "+", 
       RowBox[{"Munphys", " ", 
        RowBox[{"(", 
         RowBox[{"i", "-", "1"}], ")"}]}], "+", "5"}], ",", 
      RowBox[{"{", 
       RowBox[{"Ii", ",", "1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        FractionBox["L", "2"]}], "}"}]}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"fsigmaF", "=", 
   RowBox[{"fsigma", "[", 
    RowBox[{"[", "Findex", "]"}], "]"}]}], ";", 
  RowBox[{"frhoF", "=", 
   RowBox[{"frho", "[", 
    RowBox[{"[", "Findex", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.919417476883666*^9, 3.9194175842165365`*^9}, {
  3.919417650329465*^9, 3.919417673969492*^9}, {3.919417708665661*^9, 
  3.9194178263369064`*^9}, {3.919417975626507*^9, 3.9194179950025797`*^9}, {
  3.919418084096542*^9, 3.919418119765135*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"ce3ea7f7-4948-4621-9808-87fd216d6c3b"],

Cell[TextData[{
 "take the unphysical region evaluations at points ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["s", "*"], "=", "3"}], TraditionalForm]],ExpressionUUID->
  "b2584455-43ea-40a1-8a54-98d21e3a7613"],
 ", namely the last point in vsunphys for evaluating the maximization \
functional"
}], "Text",
 CellChangeTimes->{{3.9194179980556865`*^9, 3.919418002284855*^9}, {
  3.9194180386554775`*^9, 3.9194180760814075`*^9}, {3.919418186703394*^9, 
  3.919418210793908*^9}},ExpressionUUID->"95004248-897b-4f9a-9378-\
8bcf3a6c443c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Rescale unitarity cones", "Subsubsection",
 CellChangeTimes->{{3.832004320018031*^9, 3.832004330996909*^9}, {
   3.832698669817815*^9, 3.832698670693298*^9}, {3.84021048496906*^9, 
   3.840210491063916*^9}, 3.8402138906247597`*^9, {3.8402149803555045`*^9, 
   3.840214993342475*^9}, 3.8450493877227244`*^9, {3.84548511152715*^9, 
   3.8454851186745405`*^9}, 3.8457419432919207`*^9, {3.8458746073912573`*^9, 
   3.845874611724887*^9}, 3.857318094017192*^9, {3.857318471483261*^9, 
   3.857318473077198*^9}, 3.901782201652687*^9, {3.902028097030255*^9, 
   3.9020280982246666`*^9}, 3.902928692832814*^9, 3.903497180476575*^9, {
   3.9081648099035263`*^9, 
   3.908164845477847*^9}},ExpressionUUID->"2d1581e8-48b2-4a72-9cc0-\
fdc21cf5eb9b"],

Cell["\<\
in this section, we rescale the unitarity cones as discussed in section 8.4 \
around eq. (8.64)\
\>", "Text",
 CellChangeTimes->{{3.919269823767088*^9, 3.9192698572972994`*^9}, 
   3.919410887059122*^9, {3.919411542723587*^9, 3.9194115432728343`*^9}, {
   3.949642412665276*^9, 
   3.9496424128825083`*^9}},ExpressionUUID->"d47abf92-13c6-4560-8b22-\
69c34b3e382e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]", "[", 
    RowBox[{"s_", ",", "l_"}], "]"}], "=", 
   SqrtBox[
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        SqrtBox["s"], "-", "2"}], 
       RowBox[{
        SqrtBox["s"], "+", "2"}]], ")"}], "l"]]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[CapitalLambda]evenl", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", "[", 
       RowBox[{
        RowBox[{"vx", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"l", "-", "1"}], ")"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", 
        FractionBox["L", "2"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "M"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalLambda]oddl", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"\[CapitalLambda]", "[", 
       RowBox[{
        RowBox[{"vx", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{"l", "-", "1"}], ")"}]}], "+", "1"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", 
        FractionBox["L", "2"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "M"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8426332207148085`*^9, 3.842633271056573*^9}, {
   3.8426347236617413`*^9, 3.8426347518897667`*^9}, {3.847790817565809*^9, 
   3.847790819421397*^9}, {3.919249239318637*^9, 3.9192492405716343`*^9}, 
   3.919269886388586*^9},
 CellLabel->
  "In[123]:=",ExpressionUUID->"386f84fc-d784-4ee6-aed3-d2d254fef9bd"],

Cell["rescaling factor (8.62) for various spin", "Text",
 CellChangeTimes->{{3.919269861325764*^9, 3.9192698832608995`*^9}, {
  3.91941156400595*^9, 3.9194115643367405`*^9}, {3.949642425213745*^9, 
  3.949642425508013*^9}},ExpressionUUID->"4873220a-fe65-4d49-b5a9-\
4a17d75def0a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalLambda]I", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
    "\[CapitalLambda]evenl", ",", "\[CapitalLambda]evenl", ",", 
     "\[CapitalLambda]oddl"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.845739679779146*^9, 3.8457397207360435`*^9}, {
  3.9192492794524646`*^9, 3.9192492890823307`*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"5ff44f90-39e9-444f-8345-fdf1fbb522bf"],

Cell[TextData[{
 "arranged as isospin ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"I", "=", "0"}], ",", "1", ",", "2"}], TraditionalForm]],
  ExpressionUUID->"6e295087-f7bf-4a23-9550-26cfa7d7b438"]
}], "Text",
 CellChangeTimes->{{3.919269890772787*^9, 
  3.9192699166784*^9}},ExpressionUUID->"ad03ad4d-109f-4bb4-9bcb-c21784e5ca6a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"B1", "=", 
   FractionBox["b", "\[CapitalLambda]I"]}], ";", 
  RowBox[{"A1", "=", 
   FractionBox["a", "\[CapitalLambda]I"]}], ";", 
  RowBox[{"B2", "=", 
   FractionBox["B", "\[CapitalLambda]I"]}], ";", 
  RowBox[{"A2", "=", 
   FractionBox["A", "\[CapitalLambda]I"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bhat1", "=", 
   FractionBox["b", 
    SuperscriptBox["\[CapitalLambda]I", "2"]]}], ";", 
  RowBox[{"Bhat2", "=", 
   FractionBox["B", 
    SuperscriptBox["\[CapitalLambda]I", "2"]]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8426340051344414`*^9, 3.8426340117532244`*^9}, {
  3.845739754988247*^9, 3.8457397705972195`*^9}, {3.919249516236487*^9, 
  3.9192495836387405`*^9}, {3.919249724898961*^9, 3.91924975028718*^9}, {
  3.919411606852127*^9, 3.919411617662073*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"42fd04f1-bc0d-4989-be20-9195c73beff2"],

Cell[TextData[{
 "rescaling the linear transformation from variables ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["v", "a"], TraditionalForm]],ExpressionUUID->
  "2a9918b6-55a3-42e1-87f7-365df0fa6ba5"],
 " to partial waves ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "n"], TraditionalForm]],ExpressionUUID->
  "cc08bd26-dfd5-44b3-ba2b-a755dcebf31f"],
 " (see eq. (8.64)), 1, 2 indicates the matrices multiplying single and \
double spectral densities"
}], "Text",
 CellChangeTimes->{{3.9192699260098486`*^9, 3.9192700234348965`*^9}, 
   3.919411642036209*^9, {3.949642433000288*^9, 
   3.949642433217267*^9}},ExpressionUUID->"b5fc273b-4ce2-4ca2-aa43-\
94e56009bd6a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalLambda]3", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"\[CapitalLambda]", "[", 
      RowBox[{
       RowBox[{"vx", "[", 
        RowBox[{"[", 
         RowBox[{"1", ";;", "n0"}], "]"}], "]"}], ",", "0"}], "]"}], ",", 
     RowBox[{"\[CapitalLambda]", "[", 
      RowBox[{
       RowBox[{"vx", "[", 
        RowBox[{"[", 
         RowBox[{"1", ";;", "n0"}], "]"}], "]"}], ",", "1"}], "]"}], ",", 
     RowBox[{"\[CapitalLambda]", "[", 
      RowBox[{
       RowBox[{"vx", "[", 
        RowBox[{"[", 
         RowBox[{"1", ";;", "n0"}], "]"}], "]"}], ",", "2"}], "]"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.9018098772829213`*^9, 3.902928551458519*^9, {3.906451392380705*^9, 
   3.906451410521377*^9}, {3.919249325183081*^9, 3.91924934362889*^9}, {
   3.91941213063846*^9, 3.9194121320372543`*^9}, 3.945924624242467*^9, {
   3.9467433692185507`*^9, 3.9467433718466144`*^9}, {3.9479497303852963`*^9, 
   3.9479497668253384`*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"232ed0f7-2de3-4bd7-8793-59104aa3ae2f"],

Cell[TextData[{
 "the rescaling factors for S0, P1, D0 waves (export to use in matlab for \
computing ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Im", 
    OverscriptBox["F", "^"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "512540f2-526a-4f24-a372-e7e43b6346d9"],
 " from ",
 Cell[BoxData[
  FormBox["F", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "39b12bb9-3d6c-49a4-927d-ce5d8e85e050"],
 ", see eq. (8.63))"
}], "Text",
 CellChangeTimes->{{3.91927002841553*^9, 3.9192700564295816`*^9}, {
  3.9194116579606886`*^9, 3.9194116613861303`*^9}, {3.9496424476031127`*^9, 
  3.9496424778181477`*^9}},ExpressionUUID->"b44d544c-e2e2-444c-9486-\
3e3cac8b66b4"]
}, Closed]],

Cell[CellGroupData[{

Cell["Form factor numerical matrices", "Subsubsection",
 CellChangeTimes->{{3.8326966848936152`*^9, 3.8326966944244547`*^9}, {
   3.8341665714089575`*^9, 3.8341665744085207`*^9}, 3.8344187011501427`*^9, 
   3.838910378775908*^9, 3.8389104087825427`*^9, 3.8450493853771296`*^9, {
   3.8453987769395432`*^9, 3.845398780341679*^9}, {3.8454850505714264`*^9, 
   3.8454850533319387`*^9}, {3.8455625735520525`*^9, 3.845562589458679*^9}, {
   3.845634983150777*^9, 3.845634983150777*^9}, {3.845740546017034*^9, 
   3.8457405488032446`*^9}, 3.8458746343641415`*^9, 3.857368414648264*^9, {
   3.8941875752327156`*^9, 3.894187590465738*^9}, {3.8948981787834153`*^9, 
   3.894898193560562*^9}, {3.8982249967228518`*^9, 3.8982250045320015`*^9}, 
   3.898419054223687*^9, {3.9017821725312004`*^9, 3.9017821956572523`*^9}, {
   3.902028100219742*^9, 3.902028101394889*^9}, {3.902928611326371*^9, 
   3.902928611624468*^9}, 3.9034971772330203`*^9, {3.906091046225979*^9, 
   3.9060910534305105`*^9}, 3.9061338241717024`*^9, {3.9064512560250063`*^9, 
   3.906451261490779*^9}, {3.906451432756879*^9, 3.9064514368214417`*^9}, {
   3.906451548376201*^9, 3.906451551412237*^9}, {3.907078104994083*^9, 
   3.9070781060491486`*^9}, 3.9072384892804785`*^9, 3.9074065321469173`*^9, 
   3.90741099838101*^9, {3.9081649381772585`*^9, 3.9081649417815*^9}, 
   3.9106037950219707`*^9, 
   3.918985984310977*^9},ExpressionUUID->"1ad62e28-ce96-4ef9-9b56-\
e6c780ec429d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NFF", "=", "3"}], ";"}]], "Input",
 CellChangeTimes->{{3.8993059843287416`*^9, 3.8993059873996406`*^9}, 
   3.8994403562756233`*^9, 3.899479897069922*^9, 3.900426439345056*^9, 
   3.900428961346176*^9, 3.9006658492372475`*^9, 3.9017821313271074`*^9, 
   3.901809859281708*^9, {3.902993088665372*^9, 3.9029931048829775`*^9}, 
   3.9030035389026546`*^9, {3.9030763547608604`*^9, 3.9030763548789597`*^9}, 
   3.903195165432325*^9, 3.906451266568263*^9},
 CellLabel->
  "In[130]:=",ExpressionUUID->"8290de35-cb36-4997-bb1b-ae05ca2b2f78"],

Cell["we take 3 form factors for the bootstrap", "Text",
 CellChangeTimes->{{3.919270065453745*^9, 
  3.9192700733839493`*^9}},ExpressionUUID->"e320bf97-f6da-41cb-9d68-\
3665064534f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"K0", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      FractionBox["\[CapitalDelta]\[Phi]", 
       RowBox[{"\[Pi]", " "}]], 
      FractionBox[
       RowBox[{
        RowBox[{"vdx\[Phi]", "[", 
         RowBox[{"[", "i", "]"}], "]"}], " ", "\[Nu]0"}], 
       RowBox[{
        RowBox[{"vx", "[", 
         RowBox[{"[", "i", "]"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"vx", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "-", "\[Nu]0"}], ")"}]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "M"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.898312857230097*^9, 3.898312924811561*^9}, {
   3.90474614832311*^9, 3.9047461488325653`*^9}, 3.904746196033784*^9, {
   3.904746546207076*^9, 3.904746547051628*^9}, 3.906133385603962*^9, {
   3.919249361604001*^9, 3.9192493746091638`*^9}, {3.919258082325274*^9, 
   3.919258092666356*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"36dc834f-fef1-4b5d-9f9a-02213406e1c8"],

Cell[TextData[{
 "the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "0"], TraditionalForm]],ExpressionUUID->
  "3c7ca4bd-2273-4ef0-b33e-c2b8c72084a8"],
 " matrix in eq. (8.41) for computing the difference of subtraction at 0 and \
subtraction at ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Nu]", "0"], TraditionalForm]],ExpressionUUID->
  "9feb21fc-7a49-44bd-a0ac-c4b95a4e597b"]
}], "Text",
 CellChangeTimes->{{3.9192701333198643`*^9, 3.919270166412139*^9}, {
  3.9194116795841465`*^9, 3.9194116833215895`*^9}, {3.9496422910406895`*^9, 
  3.949642293995253*^9}},ExpressionUUID->"99ff5860-2861-42db-9096-\
05f6c40bdc52"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KFF3", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"IdentityMatrix", "[", "NFF", "]"}], ",", 
     RowBox[{"K", "+", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"ConstantArray", "[", 
         RowBox[{"1", ",", "M"}], "]"}], ",", "K0"}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8987750197450147`*^9, 3.898775049871738*^9}, {
   3.8987751027098703`*^9, 3.898775140011943*^9}, {3.8987752275380144`*^9, 
   3.8987752462676725`*^9}, {3.8989232276680098`*^9, 3.8989232582732167`*^9}, 
   3.899305912916003*^9, 3.8993059929033737`*^9, 3.906451283477453*^9, 
   3.9192480951892614`*^9, 3.9192493938154445`*^9},
 CellLabel->
  "In[132]:=",ExpressionUUID->"54a4ad89-d58d-4fc5-9ccb-7d86a8f9f87d"],

Cell["\<\
computing the real part of form factor from imaginary part in the physical \
region, for three form factor, see eq. (8.40)\
\>", "Text",
 CellChangeTimes->{{3.9192701728423615`*^9, 3.919270200276968*^9}, {
  3.9194116990445557`*^9, 3.9194116992218637`*^9}, {3.9496422886157656`*^9, 
  3.949642288783643*^9}},ExpressionUUID->"1cc3d09d-93f0-4bf4-945f-\
03ee630083a5"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "BSpline basis for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    OverscriptBox["\[Rho]", "^"], "(", "x", ")"}], TraditionalForm]],
  ExpressionUUID->"8b80836c-3587-4870-86d1-2f5208f3ffc4"],
 " "
}], "Subsubsection",
 CellChangeTimes->{{3.945366155300375*^9, 3.9453661630810947`*^9}, {
   3.945407846599063*^9, 3.945407851651789*^9}, {3.9454150466959896`*^9, 
   3.9454150570640373`*^9}, {3.945428897960884*^9, 3.945428904893671*^9}, {
   3.9454532884670725`*^9, 3.945453316574827*^9}, {3.945499163325632*^9, 
   3.945499169970192*^9}, {3.945684877414347*^9, 3.945684882012412*^9}, {
   3.946095583192734*^9, 3.9460955968893566`*^9}, {3.9460978700476913`*^9, 
   3.946097885085164*^9}, {3.9467916905090137`*^9, 3.946791697483449*^9}, {
   3.9469596547732615`*^9, 3.9469596567100215`*^9}, 3.946964898919498*^9, {
   3.949642063556903*^9, 
   3.949642072010249*^9}},ExpressionUUID->"cc785273-5c6c-4eee-b543-\
d46d83f48b35"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Nb", "=", "40"}], ";", 
  RowBox[{"pd", "=", "3"}], ";"}]], "Input",
 CellChangeTimes->{{3.9469617439387674`*^9, 3.946961747881135*^9}, {
   3.946961806570007*^9, 3.946961811513647*^9}, {3.9469620159824247`*^9, 
   3.9469621666491065`*^9}, {3.9469643816820283`*^9, 3.946964430137068*^9}, {
   3.947072653467564*^9, 3.9470726538830323`*^9}, {3.94715162755638*^9, 
   3.9471516385953674`*^9}, {3.9471751555789948`*^9, 3.94717525756024*^9}, 
   3.947220136883646*^9, {3.947235452103162*^9, 3.9472354524474564`*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"422d7328-d415-4100-b187-311876a1fc1f"],

Cell[TextData[{
 "number ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["N", "B"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "50974318-0fe4-4e4b-8ae0-b3ef48d6e148"],
 " of the BSpline basis and the degree"
}], "Text",
 CellChangeTimes->{{3.946961749330321*^9, 3.946961752366851*^9}, {
   3.9469618156403046`*^9, 3.9469618230329742`*^9}, {3.9496422359725895`*^9, 
   3.949642261411786*^9}, 
   3.9496425089998827`*^9},ExpressionUUID->"8c59d936-7c7c-4cfd-8af7-\
7cf0f4f33956"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"innerKnots", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"0", "+", 
      RowBox[{
       RowBox[{"(", "i", ")"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"vx", "[", 
          RowBox[{"[", "n0", "]"}], "]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"Nb", "-", "pd"}], ")"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Nb", "-", "pd", "-", "1"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"knots", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "innerKnots", 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"vx", "[", 
        RowBox[{"[", "n0", "]"}], "]"}], ",", 
       RowBox[{"vx", "[", 
        RowBox[{"[", "n0", "]"}], "]"}], ",", 
       RowBox[{"vx", "[", 
        RowBox[{"[", "n0", "]"}], "]"}], ",", 
       RowBox[{"vx", "[", 
        RowBox[{"[", "n0", "]"}], "]"}]}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9454345430410094`*^9, 3.945434687881172*^9}, {
   3.945434825946659*^9, 3.945434862956603*^9}, {3.9454352154249816`*^9, 
   3.9454352722329683`*^9}, {3.9454353772278643`*^9, 3.94543537863369*^9}, {
   3.9454354533917985`*^9, 3.945435459131156*^9}, 3.9454355069655533`*^9, {
   3.9460965953113523`*^9, 3.9460966097579565`*^9}, {3.9460973757052827`*^9, 
   3.9460973861519475`*^9}, {3.9469614035907135`*^9, 3.946961440089735*^9}, {
   3.9469618963253345`*^9, 3.946961930838895*^9}, {3.948515946731181*^9, 
   3.9485159494974394`*^9}, {3.9485182444042473`*^9, 3.9485182455860786`*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"5e8331b6-5c81-4f18-ab79-6936b5fb8656"],

Cell["the knots for constructing the BSpline basis (eq. (8.46))", "Text",
 CellChangeTimes->{{3.9496425270247955`*^9, 
  3.9496425477382917`*^9}},ExpressionUUID->"ee9e8cdc-6476-449f-8582-\
5c1b57e25512"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"BSplineM", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"BSplineBasis", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "knots"}], "}"}], ",", "i", ",", 
       RowBox[{"vx", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "n0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", 
       RowBox[{"Nb", "-", "1"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"BSplineM3", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"IdentityMatrix", "[", "3", "]"}], ",", "BSplineM"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.945434717849457*^9, 3.945434767650526*^9}, {
   3.9454355810769205`*^9, 3.945435614878721*^9}, {3.946961967786192*^9, 
   3.9469619698314033`*^9}, {3.9469643492070165`*^9, 3.9469643504750085`*^9}, 
   3.949642569127369*^9},
 CellLabel->
  "In[136]:=",ExpressionUUID->"48742135-7f34-44fb-a2bf-a7b487af5496"],

Cell[TextData[{
 "evaluating the BSpline basis at the discrete points ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", "j"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "3cc53e71-2cc8-4759-ab3f-e1e0afa8f1b8"],
 " (eq. (8.48)) for the three spectral densities"
}], "Text",
 CellChangeTimes->{{3.949642552678729*^9, 
  3.949642596872086*^9}},ExpressionUUID->"849a0f7b-e840-4c0c-811e-\
db651d5eaeca"]
}, Closed]],

Cell[CellGroupData[{

Cell["SVZ sum rules up to 2GeV", "Subsubsection",
 CellChangeTimes->{{3.8326966848936152`*^9, 3.8326966944244547`*^9}, {
   3.8341665714089575`*^9, 3.8341665744085207`*^9}, 3.8344187011501427`*^9, 
   3.838910378775908*^9, 3.8389104087825427`*^9, 3.8450493853771296`*^9, {
   3.8453987769395432`*^9, 3.845398780341679*^9}, {3.8454850505714264`*^9, 
   3.8454850533319387`*^9}, {3.8455625735520525`*^9, 3.845562589458679*^9}, {
   3.845634983150777*^9, 3.845634983150777*^9}, {3.845740546017034*^9, 
   3.8457405488032446`*^9}, 3.8458746343641415`*^9, 3.857368414648264*^9, {
   3.8941875752327156`*^9, 3.894187590465738*^9}, {3.8948981787834153`*^9, 
   3.894898193560562*^9}, {3.8982249967228518`*^9, 3.8982250045320015`*^9}, 
   3.898419054223687*^9, {3.9017821725312004`*^9, 3.9017821956572523`*^9}, {
   3.902028100219742*^9, 3.902028101394889*^9}, {3.902928611326371*^9, 
   3.902928611624468*^9}, {3.903497030055636*^9, 3.9034970327185717`*^9}, 
   3.903497366841813*^9, {3.918986041271057*^9, 3.918986043021699*^9}, {
   3.9192589361230354`*^9, 3.91925895165556*^9}, {3.9479224094410715`*^9, 
   3.9479224117926865`*^9}},ExpressionUUID->"baf1c924-fc78-4f84-aeee-\
0923e12fd46f"],

Cell["\<\
in this section, we compute the SVZ sum rules for S0, P1, D0, each with 3 \
moments\
\>", "Text",
 CellChangeTimes->{{3.9192707387705092`*^9, 
  3.9192707585075817`*^9}},ExpressionUUID->"3cb70adc-0211-411d-a7b3-\
8388873960dc"],

Cell[TextData[{
 "take ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", "0"], TraditionalForm]],ExpressionUUID->
  "57d2eaea-a223-4188-bb54-cfef9a7b4931"],
 " at 2GeV, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "0"], TraditionalForm]],ExpressionUUID->
  "3906bc3d-603e-49cc-b072-2409ac8a7b39"],
 " is the last point in the interpolation points below 2GeV"
}], "Text",
 CellChangeTimes->{{3.9061935362179794`*^9, 3.9061935436430664`*^9}, {
  3.915796011086481*^9, 3.91579601822548*^9}, {3.9192707678437014`*^9, 
  3.919270782095543*^9}},ExpressionUUID->"dd9da500-a248-4616-ba99-\
53182a3cf8aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Rho]S0factor", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "4"}], "+", "vx"}]]}], 
     RowBox[{"256", " ", 
      SuperscriptBox["\[Pi]", "5"], " ", 
      SqrtBox["vx"]}]], "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", "n0"}], "]"}], "]"}]}], ";", 
  RowBox[{"\[Rho]P1factor", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "vx"}], ")"}], 
      RowBox[{"3", "/", "2"}]], 
     RowBox[{"384", " ", 
      SuperscriptBox["\[Pi]", "5"], " ", 
      SqrtBox["vx"]}]], "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", "n0"}], "]"}], "]"}]}], ";", 
  RowBox[{"\[Rho]D0factor", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "vx"}], ")"}], 
      RowBox[{"5", "/", "2"}]], 
     RowBox[{"2560", " ", 
      SuperscriptBox["\[Pi]", "5"], " ", 
      SqrtBox["vx"]}]], "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", "n0"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9479240160895987`*^9, 3.9479240767775497`*^9}, {
  3.9479241085844083`*^9, 3.947924111815874*^9}, {3.9479242650201263`*^9, 
  3.9479242737040963`*^9}, {3.947924306827448*^9, 3.947924308823017*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"79d2de91-a6da-402d-8c72-7c57559f562f"],

Cell[TextData[{
 "the kinematic factors eq. (8.43) relating ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Rho]", "(", "x", ")"}], TraditionalForm]],ExpressionUUID->
  "d39db7cb-8b3a-456b-8db5-19c40c6440f5"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    OverscriptBox["\[Rho]", "^"], "(", "x", ")"}], TraditionalForm]],
  ExpressionUUID->"12ccd7c1-8adb-4a5f-940e-58c311b21c55"]
}], "Text",
 CellChangeTimes->{{3.9496427140837917`*^9, 3.949642760931119*^9}, {
  3.94965321930576*^9, 
  3.94965322084652*^9}},ExpressionUUID->"faa03b97-7a18-49b6-9cdc-\
c3c7237cda25"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ints0", "[", 
    RowBox[{"n_", ",", "nl_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     FractionBox[
      RowBox[{"\[CapitalDelta]\[Phi]", " ", 
       SuperscriptBox["vx", "n"], "vdx\[Phi]"}], 
      SuperscriptBox[
       RowBox[{"vx", "[", 
        RowBox[{"[", "n0", "]"}], "]"}], 
       RowBox[{"n", "+", "nl"}]]], ")"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", "n0"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"vintS00", "=", 
   RowBox[{"\[Rho]S0factor", " ", 
    RowBox[{"ints0", "[", 
     RowBox[{"0", ",", "2"}], "]"}]}]}], ";", 
  RowBox[{"vintS01", "=", 
   RowBox[{"\[Rho]S0factor", " ", 
    RowBox[{"ints0", "[", 
     RowBox[{"1", ",", "2"}], "]"}]}]}], ";", 
  RowBox[{"vintS02", "=", 
   RowBox[{"\[Rho]S0factor", " ", 
    RowBox[{"ints0", "[", 
     RowBox[{"2", ",", "2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"vintP1m1", "=", 
   RowBox[{"\[Rho]P1factor", " ", 
    RowBox[{"ints0", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "2"}], "]"}]}]}], ";", 
  RowBox[{"vintP10", "=", 
   RowBox[{"\[Rho]P1factor", " ", 
    RowBox[{"ints0", "[", 
     RowBox[{"0", ",", "2"}], "]"}]}]}], ";", 
  RowBox[{"vintP11", "=", 
   RowBox[{"\[Rho]P1factor", " ", 
    RowBox[{"ints0", "[", 
     RowBox[{"1", ",", "2"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"vintD0m2", "=", 
   RowBox[{"\[Rho]D0factor", " ", 
    RowBox[{"ints0", "[", 
     RowBox[{
      RowBox[{"-", "2"}], ",", "3"}], "]"}]}]}], ";", 
  RowBox[{"vintD0m1", "=", 
   RowBox[{"\[Rho]D0factor", " ", 
    RowBox[{"ints0", "[", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "3"}], "]"}]}]}], ";", 
  RowBox[{"vintD00", "=", 
   RowBox[{"\[Rho]D0factor", " ", 
    RowBox[{"ints0", "[", 
     RowBox[{"0", ",", "3"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.915869596048629*^9, 3.9158695983383846`*^9}, {
   3.9158697229667797`*^9, 3.9158698038753967`*^9}, 3.915876654449786*^9, {
   3.915883605767918*^9, 3.9158836211215158`*^9}, {3.919270427286338*^9, 
   3.9192704527712126`*^9}, {3.9192705044049664`*^9, 3.9192705065709643`*^9}, 
   3.919270710871555*^9, {3.9192708312065954`*^9, 3.9192708331465635`*^9}, {
   3.9467462491940737`*^9, 3.9467462737710485`*^9}, {3.9479224219873085`*^9, 
   3.9479224230108232`*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"f54e7e07-7551-4821-a62c-244ddd53a5d7"],

Cell[TextData[{
 "numerical integration for computing the moments of the spectral density, \
see eq. (8.49), note that ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "l"], TraditionalForm]],ExpressionUUID->
  "9521ad6a-5eb7-4ac4-8517-05d501222329"],
 " is different for different quantum numbers, in the current case ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["n", "l"], "=", "2"}], TraditionalForm]],ExpressionUUID->
  "1f63e80e-e950-4afa-acea-7df2c62b22ec"],
 " for S0, P1 and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["n", "l"], "=", "3"}], TraditionalForm]],ExpressionUUID->
  "24c9e377-9140-4444-8e3f-0012b4bfffa6"],
 " for D0 (see eq. (2.17h-2.19h))"
}], "Text",
 CellChangeTimes->{{3.9100812219684772`*^9, 3.9100812314021616`*^9}, {
   3.9121534327491355`*^9, 3.9121534347702837`*^9}, 3.915856287814461*^9, {
   3.9158769886667223`*^9, 3.915876996300907*^9}, {3.919270735539624*^9, 
   3.9192707367341595`*^9}, {3.919270806891549*^9, 3.919270895084114*^9}, {
   3.9192709295251565`*^9, 3.919270941317407*^9}, 3.919416248746176*^9, {
   3.94964277530474*^9, 
   3.949642784150237*^9}},ExpressionUUID->"37a52dfc-6098-46c6-a7dc-\
9a9582f5035f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"vintS0", "=", 
   RowBox[{"{", 
    RowBox[{"vintS00", ",", "vintS01", ",", "vintS02"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vintP1", "=", 
   RowBox[{"{", 
    RowBox[{"vintP1m1", ",", "vintP10", ",", "vintP11"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vintD0", "=", 
   RowBox[{"{", 
    RowBox[{"vintD0m2", ",", "vintD0m1", ",", "vintD00"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9467435475118055`*^9, 3.946743580132291*^9}, {
  3.946743613374412*^9, 3.9467437141326265`*^9}, {3.946743778852676*^9, 
  3.946743835799943*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"7a7b1591-eb0a-408a-ae40-487c409792fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]s2GeV", "=", "0.3145887440"}], ";", 
  RowBox[{"mu2GeV", "=", 
   FractionBox["3.6", "M\[Pi]"]}], ";", 
  RowBox[{"md2GeV", "=", 
   FractionBox["6.5", "M\[Pi]"]}], ";"}]], "Input",
 CellChangeTimes->{{3.903098214759153*^9, 3.9030982269033966`*^9}, {
   3.9030983504018536`*^9, 3.903098354291293*^9}, {3.9030983845578585`*^9, 
   3.9030983953859167`*^9}, {3.9030984256518946`*^9, 3.903098430058662*^9}, {
   3.903107111325941*^9, 3.903107137750085*^9}, {3.9031072698444943`*^9, 
   3.9031072875357566`*^9}, 3.9031073206610713`*^9, {3.9031074253574724`*^9, 
   3.9031074873493757`*^9}, {3.9031075873642874`*^9, 
   3.9031076106831837`*^9}, {3.9033719507969275`*^9, 3.903371970450783*^9}, {
   3.903438054282844*^9, 3.9034381032864447`*^9}, {3.9034381333594513`*^9, 
   3.9034381444599824`*^9}, {3.9034381800200863`*^9, 3.90343818174566*^9}, {
   3.9034554206980734`*^9, 3.9034554247340236`*^9}, {3.9039306266072054`*^9, 
   3.9039306342504106`*^9}, {3.9061945990192604`*^9, 
   3.9061946633876963`*^9}, {3.9061955663136525`*^9, 
   3.9061956111856737`*^9}, {3.906195652457143*^9, 3.906195656574726*^9}, {
   3.906195972500933*^9, 3.9061959762131224`*^9}, {3.9061960688678846`*^9, 
   3.906196075193845*^9}, {3.91008175630851*^9, 3.9100817578138237`*^9}, {
   3.910491553554925*^9, 3.910491561415761*^9}, {3.9158566309014463`*^9, 
   3.915856725195223*^9}, 3.919270550013332*^9, {3.919270593035368*^9, 
   3.9192705965436163`*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"4f6617dd-baf2-4cc7-bfb7-97e7e6acb6b8"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Alpha]", "s"], ",", 
    SubscriptBox["m", "u"], ",", 
    SubscriptBox["m", "d"]}], TraditionalForm]],ExpressionUUID->
  "0e58d53a-6888-4fbb-8370-4a4553b14c08"],
 " at 2 GeV"
}], "Text",
 CellChangeTimes->{{3.9061959794877415`*^9, 3.9061959968381243`*^9}, {
  3.919270557235552*^9, 
  3.919270572238413*^9}},ExpressionUUID->"c164545f-cfbb-4b3f-a0d5-\
a6d361929ffc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SVZP1", "[", "n_", "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "\[Pi]"}], ")"}], "4"]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", "\[Pi]", 
        RowBox[{"(", 
         RowBox[{"n", "+", "2"}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        FractionBox["\[Alpha]s2GeV", "\[Pi]"]}], ")"}]}], ")"}]}]}], ";", 
  RowBox[{
   RowBox[{"SVZS0", "[", "n_", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["mu2GeV", "2"], "+", 
       SuperscriptBox["md2GeV", "2"]}], ")"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "\[Pi]"}], ")"}], "4"]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox["3", 
       RowBox[{"4", "\[Pi]", 
        RowBox[{"(", 
         RowBox[{"n", "+", "2"}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         FractionBox["13", "3"], 
         FractionBox["\[Alpha]s2GeV", "\[Pi]"]}]}], ")"}]}], ")"}]}]}], ";", 
  RowBox[{
   RowBox[{"SVZD0", "[", "n_", "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "\[Pi]"}], ")"}], "4"]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", "\[Pi]", 
        RowBox[{"(", 
         RowBox[{"n", "+", "3"}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["11", "10"], "-", 
        RowBox[{
         FractionBox["17", "18"], 
         FractionBox["\[Alpha]s2GeV", "\[Pi]"]}]}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.903438263412361*^9, 3.9034383324854555`*^9}, {
   3.9034388822387185`*^9, 3.903438885009581*^9}, {3.9061956658846807`*^9, 
   3.906195707130412*^9}, {3.9061958200237384`*^9, 3.906195821072875*^9}, {
   3.9100817813230333`*^9, 3.9100817844355884`*^9}, {3.9100818224165955`*^9, 
   3.91008184492717*^9}, {3.912153667171486*^9, 3.9121537132284765`*^9}, {
   3.915856742088414*^9, 3.915856762133117*^9}, 3.9158568637138624`*^9, 
   3.915876126483782*^9, {3.91587617114163*^9, 3.915876174255185*^9}, {
   3.919270576594428*^9, 3.919270614218687*^9}, {3.919270993499222*^9, 
   3.919270994956915*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"69525588-ef7d-4de9-99da-c20d31613a6d"],

Cell["\<\
the sum rules for moment n for S0, P1, D0, see RHS of (2.17h-2.19h)\
\>", "Text",
 CellChangeTimes->{{3.9192709505807667`*^9, 3.919270980556265*^9}, {
  3.9496426518569126`*^9, 
  3.9496426530674915`*^9}},ExpressionUUID->"cd06f070-ff96-44cd-931a-\
a0610769c454"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SVZSR", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"SVZS0", "[", "0", "]"}], ",", 
     RowBox[{"SVZS0", "[", "1", "]"}], ",", 
     RowBox[{"SVZS0", "[", "2", "]"}], ",", 
     RowBox[{"SVZP1", "[", 
      RowBox[{"-", "1"}], "]"}], ",", 
     RowBox[{"SVZP1", "[", "0", "]"}], ",", 
     RowBox[{"SVZP1", "[", "1", "]"}], ",", 
     RowBox[{"SVZD0", "[", 
      RowBox[{"-", "2"}], "]"}], ",", 
     RowBox[{"SVZD0", "[", 
      RowBox[{"-", "1"}], "]"}], ",", 
     RowBox[{"SVZD0", "[", "0", "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8989221644137087`*^9, 3.898922185692422*^9}, {
   3.8989224049491806`*^9, 3.8989224646235547`*^9}, 3.8989224959385815`*^9, {
   3.899306845146078*^9, 3.8993068627980986`*^9}, {3.902909066429408*^9, 
   3.902909118589214*^9}, {3.9029326553180237`*^9, 3.902932679656506*^9}, {
   3.9029936619632473`*^9, 3.9029936826431866`*^9}, {3.9030619163579683`*^9, 
   3.9030619276904325`*^9}, 3.903370415105528*^9, 3.903370518766008*^9, {
   3.9033747166725664`*^9, 3.903374719557585*^9}, {3.903439138282341*^9, 
   3.903439183230112*^9}, {3.9036741454736104`*^9, 3.903674153743679*^9}, {
   3.9061969506756635`*^9, 3.9061969585412426`*^9}, {3.906198253848029*^9, 
   3.906198257072365*^9}, {3.906198607811144*^9, 3.906198611782*^9}, {
   3.9100819461273303`*^9, 3.9100819565500855`*^9}, {3.9104920591048355`*^9, 
   3.910492113421691*^9}, {3.910492411030334*^9, 3.9104924247506886`*^9}, {
   3.9104925506356826`*^9, 3.9104925527249017`*^9}, {3.9105923468844023`*^9, 
   3.910592349552721*^9}, {3.9133680074709835`*^9, 3.913368040031932*^9}, {
   3.9158782102007184`*^9, 3.915878225846489*^9}, {3.9192706256685023`*^9, 
   3.919270667413456*^9}, 3.949642666539522*^9},
 CellLabel->
  "In[148]:=",ExpressionUUID->"19e8a06c-3e65-4b83-a34e-4da607eb7ebb"],

Cell["\<\
the three moments for the S0, P1, D0 spectral densities from perturbative QCD\
\>", "Text",
 CellChangeTimes->{{3.9496426698211164`*^9, 
  3.9496426843018064`*^9}},ExpressionUUID->"8ce109d9-7004-4922-aff3-\
b8dcd8d31a73"]
}, Closed]],

Cell[CellGroupData[{

Cell["Numerical output into matlab", "Subsubsection",
 CellChangeTimes->{{3.8326966848936152`*^9, 3.8326966944244547`*^9}, {
   3.8341665714089575`*^9, 3.8341665744085207`*^9}, 3.8344187011501427`*^9, 
   3.838910378775908*^9, 3.8389104087825427`*^9, 3.8450493853771296`*^9, {
   3.8453987769395432`*^9, 3.845398780341679*^9}, {3.8454850505714264`*^9, 
   3.8454850533319387`*^9}, {3.8455625735520525`*^9, 3.845562589458679*^9}, {
   3.845634983150777*^9, 3.845634983150777*^9}, {3.845740546017034*^9, 
   3.8457405488032446`*^9}, 3.8458746343641415`*^9, 3.857368414648264*^9, {
   3.8941875752327156`*^9, 3.894187590465738*^9}, {3.8948981787834153`*^9, 
   3.894898193560562*^9}, {3.8982249967228518`*^9, 3.8982250045320015`*^9}, 
   3.898419054223687*^9, {3.9017821725312004`*^9, 3.9017821956572523`*^9}, {
   3.902028100219742*^9, 3.902028101394889*^9}, {3.902928611326371*^9, 
   3.902928611624468*^9}, {3.903497030055636*^9, 3.9034970327185717`*^9}, 
   3.903497366841813*^9, {3.918986041271057*^9, 
   3.918986043021699*^9}},ExpressionUUID->"3ae1890a-0c0b-44ca-b4a6-\
9abe23dcd9ab"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<fsigmaF.mat\>\"", ",", "fsigmaF"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<frhoF.mat\>\"", ",", "frhoF"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<fsigmachi.mat\>\"", ",", "fsigmachi"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<frhochi.mat\>\"", ",", "frhochi"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<B1.mat\>\"", ",", "B1"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<A1.mat\>\"", ",", "A1"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<B2.mat\>\"", ",", "B2"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<A2.mat\>\"", ",", "A2"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<Bhat1.mat\>\"", ",", "Bhat1"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<Bhat2.mat\>\"", ",", "Bhat2"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<KFF3.mat\>\"", ",", "KFF3"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<Lambda3.mat\>\"", ",", "\[CapitalLambda]3"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<MBSpline3.mat\>\"", ",", "BSplineM3"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<intS0.mat\>\"", ",", "vintS0"}], "]"}], ";", 
  RowBox[{"Export", "[", 
   RowBox[{"\"\<intP1.mat\>\"", ",", "vintP1"}], "]"}], ";", 
  RowBox[{"Export", "[", 
   RowBox[{"\"\<intD0.mat\>\"", ",", "vintD0"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<SVZSR.mat\>\"", ",", "SVZSR"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.919274821056945*^9, 3.919274823797475*^9}, {
   3.9192749497428117`*^9, 3.9192749521479588`*^9}, {3.9194120847071023`*^9, 
   3.9194120869483128`*^9}, 3.9194121458857293`*^9, {3.9194154301064696`*^9, 
   3.9194154663533263`*^9}, {3.919418529939457*^9, 3.919418554040017*^9}, {
   3.9194803846948757`*^9, 3.91948041212821*^9}, {3.9467433339769745`*^9, 
   3.9467433381786814`*^9}, {3.947922369956749*^9, 3.947922379521121*^9}, {
   3.947922440065591*^9, 3.9479224404074717`*^9}, 3.9479243517536817`*^9, {
   3.9479497511259284`*^9, 3.9479497515703135`*^9}, {3.9481703387822943`*^9, 
   3.9481703450696793`*^9}, {3.9487292801117*^9, 3.9487292822599545`*^9}, 
   3.949642794110076*^9},
 CellLabel->
  "In[149]:=",ExpressionUUID->"5e986ae8-ecfd-4769-ac02-62ff9d15e2ab"]
}, Closed]]
}, Closed]]
},
WindowSize->{911, 989},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
Magnification:>1.2 Inherited,
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1159, 16, 65, "Subsection",ExpressionUUID->"026c6a15-4fd6-497d-b67e-5637905610d4"],
Cell[1742, 40, 201, 4, 35, "Input",ExpressionUUID->"1a3117e4-27ff-4d4b-8b57-d0845792d7de"],
Cell[CellGroupData[{
Cell[1968, 48, 1002, 14, 53, "Subsubsection",ExpressionUUID->"c4665988-824e-43f5-9c97-1282268f0cf2"],
Cell[2973, 64, 842, 16, 121, "Text",ExpressionUUID->"8ff1802a-82c1-42b8-a812-ac285ea60081"],
Cell[3818, 82, 610, 10, 68, "Text",ExpressionUUID->"d77ce1aa-b7a6-4f64-b7cd-7ee3bd3a679c"],
Cell[4431, 94, 1632, 43, 121, "Text",ExpressionUUID->"90151b74-d2a2-4309-8682-297acbf817ae"],
Cell[6066, 139, 1485, 36, 95, "Text",ExpressionUUID->"140cfe20-3105-48a6-8e36-fca2bff078e9"],
Cell[7554, 177, 1216, 24, 174, "Text",ExpressionUUID->"9b0d6a40-9027-4370-a65c-0790d114b49d"],
Cell[8773, 203, 438, 8, 68, "Text",ExpressionUUID->"1d6af5f6-a5b3-424f-9fdc-18efbf011f6d"],
Cell[9214, 213, 459, 8, 68, "Text",ExpressionUUID->"13cd8cfa-3de8-4e62-8856-f86f4e372af4"],
Cell[9676, 223, 764, 20, 68, "Text",ExpressionUUID->"30513b5d-37bb-4995-b835-dcaf6d35033c"],
Cell[10443, 245, 962, 23, 95, "Text",ExpressionUUID->"9970175c-15ad-4e4f-bdc3-62edab1d498a"],
Cell[11408, 270, 372, 8, 68, "Text",ExpressionUUID->"688cbb99-57b3-4720-9b82-5749951855ab"]
}, Closed]],
Cell[CellGroupData[{
Cell[11817, 283, 1000, 14, 43, "Subsubsection",ExpressionUUID->"2a65ca0c-1e97-49a2-9586-4755a2d53e5c"],
Cell[12820, 299, 342, 6, 35, "Input",ExpressionUUID->"9e0074be-c570-40a9-90f1-4315120ad6ad"],
Cell[13165, 307, 413, 9, 41, "Text",ExpressionUUID->"d3193fec-13b9-49d8-b807-75e11d40f767"],
Cell[13581, 318, 10620, 146, 35, "Input",ExpressionUUID->"f515c4b1-03ad-43d7-afdb-f6410192d17b"],
Cell[24204, 466, 795, 19, 68, "Text",ExpressionUUID->"d0a6612e-2cd5-4076-a107-77cc77cd89ed"],
Cell[25002, 487, 1186, 18, 35, "Input",ExpressionUUID->"eb39bee0-6374-46e9-99a6-28ba979bcc61"],
Cell[26191, 507, 395, 10, 41, "Text",ExpressionUUID->"2cb62f7c-3578-486b-89bd-b847a3896d70"],
Cell[26589, 519, 3433, 71, 143, "Input",ExpressionUUID->"5369c104-6980-45a8-8fe7-c385defb7108"],
Cell[30025, 592, 763, 21, 48, "Text",ExpressionUUID->"dec39023-82fc-4278-a5c3-311525fa79eb"],
Cell[30791, 615, 1002, 24, 52, "Input",ExpressionUUID->"20ef9146-ea7c-416b-acfe-3597f98f14fc"],
Cell[31796, 641, 927, 27, 41, "Text",ExpressionUUID->"a3da116a-026b-4e24-b02e-2ccf97a733af"],
Cell[32726, 670, 1553, 47, 104, "Input",ExpressionUUID->"bb7deb98-e1ed-4cf3-96c4-262865bcc40e"],
Cell[34282, 719, 1029, 30, 43, "Text",ExpressionUUID->"ce751d74-f906-4c69-80a0-aa859a324a9b"],
Cell[35314, 751, 583, 13, 51, "Input",ExpressionUUID->"126e5003-5750-4916-8586-b089d6cd857f"],
Cell[35900, 766, 740, 17, 73, "Text",ExpressionUUID->"9d3e8f9b-fb08-4da8-84d5-af7b7d37d456"],
Cell[36643, 785, 645, 17, 65, "Input",ExpressionUUID->"203c2442-374f-402d-bf27-a68b1cde72b7"],
Cell[37291, 804, 866, 25, 69, "Text",ExpressionUUID->"e6c0e55e-be55-47aa-a783-6a0628623663"],
Cell[38160, 831, 298, 6, 35, "Input",ExpressionUUID->"7f91f003-5316-4d37-af89-89e577771ca5"],
Cell[38461, 839, 178, 3, 41, "Text",ExpressionUUID->"cc99936a-06c0-407f-b6c6-1bfe396679d8"],
Cell[38642, 844, 846, 19, 52, "Input",ExpressionUUID->"b203134c-c36e-4e12-83d0-7a883f1cb5d0"],
Cell[39491, 865, 423, 12, 41, "Text",ExpressionUUID->"78b4b36a-0faa-4626-b19a-84c40205819d"]
}, Closed]],
Cell[CellGroupData[{
Cell[39951, 882, 775, 15, 43, "Subsubsection",ExpressionUUID->"dd9ed7e4-a064-44dc-81e5-7dc9e11f2020"],
Cell[40729, 899, 1388, 37, 91, "Text",ExpressionUUID->"a9831a8b-84c2-479d-8f7f-85a2cceba896"],
Cell[42120, 938, 4376, 110, 181, "Input",ExpressionUUID->"132ea30e-5142-44eb-a122-a2c372e3a05a"],
Cell[46499, 1050, 433, 6, 41, "Text",ExpressionUUID->"3114c4ba-491e-4fd2-b247-14ef788f27c3"],
Cell[46935, 1058, 1409, 30, 54, "Input",ExpressionUUID->"358074c8-5680-4eb5-a2cf-07ff5d726174"],
Cell[48347, 1090, 1231, 33, 49, "Text",ExpressionUUID->"766cb3b3-2b8c-49d6-9562-3a9ec73187b3"],
Cell[49581, 1125, 2249, 61, 118, "Input",ExpressionUUID->"7a5a95b5-a680-49b4-b186-7261171f5b36"],
Cell[51833, 1188, 1425, 38, 51, "Text",ExpressionUUID->"e4ace326-bf54-4529-b53a-77ebee90caac"],
Cell[53261, 1228, 1343, 35, 54, "Input",ExpressionUUID->"834e60d4-54c9-4a1f-874e-b2b60fcfadd1"],
Cell[54607, 1265, 1575, 44, 49, "Text",ExpressionUUID->"53e41e92-6c74-4ca3-bacc-b27dffdec803"],
Cell[56185, 1311, 3899, 93, 170, "Input",ExpressionUUID->"1f8aca52-7044-4509-a9b8-fbf564ba4f63"],
Cell[60087, 1406, 6430, 153, 345, "Input",ExpressionUUID->"7a826859-5e37-42bd-b048-c4c5e7ea874e"],
Cell[66520, 1561, 1617, 42, 96, "Text",ExpressionUUID->"d46ae10d-b3d4-4a21-a7ed-0e7c0370f355"]
}, Closed]],
Cell[CellGroupData[{
Cell[68174, 1608, 811, 15, 43, "Subsubsection",ExpressionUUID->"4809cfb8-a801-480a-a0e6-ed39785797dd"],
Cell[68988, 1625, 1423, 38, 95, "Text",ExpressionUUID->"b8c5fe95-66b9-4383-8f90-98262103b4fe"],
Cell[70414, 1665, 1878, 40, 54, "Input",ExpressionUUID->"fafb5682-6d95-4acb-9d1f-9b0c888df71d"],
Cell[72295, 1707, 1345, 37, 51, "Text",ExpressionUUID->"53ec3dc5-32f1-40fb-81fb-8678f5e6d8e9"],
Cell[73643, 1746, 2159, 48, 90, "Input",ExpressionUUID->"6a2b4af6-e092-42cb-9824-845ff34f7b2c"],
Cell[75805, 1796, 1207, 33, 49, "Text",ExpressionUUID->"ac49398c-5c77-4383-bc3e-fea9d5e2a2ae"],
Cell[77015, 1831, 1601, 40, 93, "Input",ExpressionUUID->"85c32557-e67d-437d-9206-49bb9551654a"],
Cell[78619, 1873, 1575, 44, 49, "Text",ExpressionUUID->"4a2e0b2d-bcd7-44fb-87fe-2eea84f87841"],
Cell[80197, 1919, 1307, 35, 115, "Input",ExpressionUUID->"2eaf860e-7cac-4f71-9d38-253029d587cd"],
Cell[81507, 1956, 2903, 60, 115, "Input",ExpressionUUID->"30ffb1f9-d280-4aff-aa26-617108dcdd3d"],
Cell[84413, 2018, 1463, 35, 68, "Text",ExpressionUUID->"869bb59a-648e-48af-a91b-449066c3e059"],
Cell[85879, 2055, 6550, 132, 346, "Input",ExpressionUUID->"c6948a10-4d46-4a05-b7d2-60bbadd99604"],
Cell[92432, 2189, 989, 21, 41, "Text",ExpressionUUID->"308c8d5f-e0cb-4b61-9be0-4e9f3c477a42"],
Cell[93424, 2212, 4263, 107, 321, "Input",ExpressionUUID->"794328aa-3f1d-41b2-9162-1f599605c10c"],
Cell[97690, 2321, 1001, 21, 41, "Text",ExpressionUUID->"50507967-ae3e-4119-a721-1575f237e308"]
}, Closed]],
Cell[CellGroupData[{
Cell[98728, 2347, 824, 15, 43, "Subsubsection",ExpressionUUID->"9f896b25-8940-49aa-9a31-d62b6f8fb21d"],
Cell[99555, 2364, 1000, 26, 68, "Text",ExpressionUUID->"827c6c4e-6057-48d8-af15-435e2642f482"],
Cell[100558, 2392, 3453, 101, 224, "Input",ExpressionUUID->"ec1a8e46-979e-4e50-9922-cbaefb6bc330"],
Cell[104014, 2495, 751, 20, 69, "Text",ExpressionUUID->"b3033190-1fa2-4e65-bed3-9d3e078edc06"],
Cell[104768, 2517, 2000, 51, 92, "Input",ExpressionUUID->"d2145568-6784-455b-b458-5037977f428e"],
Cell[106771, 2570, 1891, 50, 92, "Input",ExpressionUUID->"de125bc7-7dd7-4ccb-a18c-4657a0fd6753"],
Cell[108665, 2622, 1407, 33, 77, "Input",ExpressionUUID->"4d38c428-9684-4281-a3a6-b7f02735229d"],
Cell[110075, 2657, 826, 21, 69, "Text",ExpressionUUID->"886d7995-a0b3-42fb-a18d-5ca8200988b2"],
Cell[110904, 2680, 911, 25, 156, "Input",ExpressionUUID->"d2ae76f5-0079-47bd-b352-0fc2305733a3"],
Cell[111818, 2707, 248, 4, 41, "Text",ExpressionUUID->"9ec1a416-3a12-4d4a-a6c1-6b4617d4152b"],
Cell[112069, 2713, 1214, 34, 156, "Input",ExpressionUUID->"02bd2fb6-794a-493b-84dc-3fd7e47f529d"],
Cell[113286, 2749, 198, 3, 41, "Text",ExpressionUUID->"18da600f-5c34-45ad-bbc0-287368123ab7"],
Cell[113487, 2754, 1183, 33, 60, "Input",ExpressionUUID->"ed7491f7-c42b-4150-8522-4830ba49371c"],
Cell[114673, 2789, 1563, 38, 60, "Input",ExpressionUUID->"548ba010-bb4e-46c9-8e96-df16df07e235"],
Cell[116239, 2829, 226, 4, 41, "Text",ExpressionUUID->"43512ee1-d768-4cbb-b97a-3692049efcc4"],
Cell[116468, 2835, 3111, 97, 238, "Input",ExpressionUUID->"00b49776-ebb6-4b5f-a2a3-7bedde5abbdd"],
Cell[119582, 2934, 455, 12, 41, "Text",ExpressionUUID->"1d3d7314-894c-4160-8ac5-41078fc657b0"],
Cell[120040, 2948, 691, 17, 60, "Input",ExpressionUUID->"553d975b-7591-41d9-a204-5f8f840b215e"],
Cell[120734, 2967, 658, 19, 41, "Text",ExpressionUUID->"1205c429-5eb2-443e-8c0a-dfa2a9852f96"],
Cell[121395, 2988, 2046, 57, 108, "Input",ExpressionUUID->"3d070a68-f091-4ebc-8934-9341f7e52021"],
Cell[123444, 3047, 274, 4, 41, "Text",ExpressionUUID->"bb49f594-104c-43fa-80c6-1557beb97454"],
Cell[123721, 3053, 1210, 32, 77, "Input",ExpressionUUID->"42ed20fe-be6e-4286-82b9-dfe50f6d5f53"],
Cell[124934, 3087, 987, 27, 60, "Input",ExpressionUUID->"70ef6ebb-a78a-42f1-bced-8c91ce07185b"],
Cell[125924, 3116, 297, 5, 41, "Text",ExpressionUUID->"aac2b76f-dbdd-4525-b40c-54415a78a847"],
Cell[126224, 3123, 718, 18, 60, "Input",ExpressionUUID->"03f6a311-b4c2-4e35-bde2-3ece2af1ea73"],
Cell[126945, 3143, 451, 13, 41, "Text",ExpressionUUID->"b1e2dba8-0725-47fc-809f-0badc10853dc"],
Cell[127399, 3158, 1850, 52, 108, "Input",ExpressionUUID->"ab0f43b6-10cb-4632-bce5-1202fcfb45a7"],
Cell[129252, 3212, 489, 15, 41, "Text",ExpressionUUID->"fe5dc210-2cbe-4ae6-a89f-25f9d05f2df6"],
Cell[129744, 3229, 769, 18, 60, "Input",ExpressionUUID->"c38ccff3-d769-4f1f-85d0-2164b0a628c9"],
Cell[130516, 3249, 3263, 105, 70, "Text",ExpressionUUID->"9c1fb049-6e20-437f-81be-30a836cb2a3e"]
}, Closed]],
Cell[CellGroupData[{
Cell[133816, 3359, 1032, 18, 43, "Subsubsection",ExpressionUUID->"cfa2878e-c149-4aa8-afaf-5d78a83458af"],
Cell[134851, 3379, 1046, 26, 95, "Text",ExpressionUUID->"ee053b2c-bb1a-4b35-88b3-6eefdba3c608"],
Cell[135900, 3407, 2436, 64, 231, "Input",ExpressionUUID->"3cdf1c9a-c0e1-4a45-a8c6-b25c3035596b"],
Cell[138339, 3473, 752, 19, 41, "Text",ExpressionUUID->"c03241b1-a136-48e8-9b74-bba02eedca3b"],
Cell[139094, 3494, 2802, 67, 254, "Input",ExpressionUUID->"3fb9f46d-4b79-438d-a31a-fb047f1a0dd7"],
Cell[141899, 3563, 832, 20, 41, "Text",ExpressionUUID->"03b6df11-7d90-47c9-af99-ed2abb7a111f"],
Cell[142734, 3585, 822, 18, 60, "Input",ExpressionUUID->"e529a1c1-49d3-40cf-b749-1347d30d93b3"],
Cell[143559, 3605, 248, 4, 41, "Text",ExpressionUUID->"d39854fc-d630-4a2c-8e2e-c9a96f3715da"],
Cell[143810, 3611, 1101, 24, 108, "Input",ExpressionUUID->"0ad6d8c4-3a4e-409c-9c18-3831d23b5b4b"],
Cell[144914, 3637, 198, 3, 41, "Text",ExpressionUUID->"7db314e3-546c-4e5f-b537-e580c91a5ca5"],
Cell[145115, 3642, 865, 27, 60, "Input",ExpressionUUID->"c22ab5de-539f-49dd-9a35-d16c9ea4e50f"],
Cell[145983, 3671, 226, 4, 41, "Text",ExpressionUUID->"a3efc9ab-b0d9-49eb-9676-47786d98ea71"],
Cell[146212, 3677, 2492, 70, 149, "Input",ExpressionUUID->"cd480043-ffd8-40f1-a901-dd74be84bf49"],
Cell[148707, 3749, 455, 12, 41, "Text",ExpressionUUID->"fb4601d0-b6ee-4eef-bc65-bb5caae2881b"],
Cell[149165, 3763, 741, 15, 35, "Input",ExpressionUUID->"2860d067-a66f-41e3-a0ce-be72a8ca6139"],
Cell[149909, 3780, 676, 19, 41, "Text",ExpressionUUID->"6dec5653-1c4a-4012-9e03-6c4a67f31a59"],
Cell[150588, 3801, 1623, 37, 60, "Input",ExpressionUUID->"1c82d33d-8a95-4b0b-aee8-c5f7dc7a1841"],
Cell[152214, 3840, 274, 4, 41, "Text",ExpressionUUID->"6ef008a8-41c1-463e-acc6-d5c95e4c32ef"],
Cell[152491, 3846, 1639, 42, 77, "Input",ExpressionUUID->"4515c6db-0a32-4d8c-a756-61b22d96e406"],
Cell[154133, 3890, 297, 5, 41, "Text",ExpressionUUID->"25815e1a-9675-4563-bd54-c2ba3d475f8d"],
Cell[154433, 3897, 1047, 20, 35, "Input",ExpressionUUID->"1e089369-fa7a-4ea6-ab0b-eedd18b87322"],
Cell[155483, 3919, 451, 13, 41, "Text",ExpressionUUID->"a17819ff-c0e3-44b8-a4fa-9109841df851"],
Cell[155937, 3934, 2236, 57, 108, "Input",ExpressionUUID->"3f6ce88d-e6bb-494d-a744-8877928e558f"],
Cell[158176, 3993, 489, 15, 41, "Text",ExpressionUUID->"198573c8-08bb-43c0-a00e-b007aecddb98"],
Cell[158668, 4010, 701, 14, 35, "Input",ExpressionUUID->"03c0dc0b-6a32-4868-bc38-b3aeb433192b"],
Cell[159372, 4026, 2744, 87, 70, "Text",ExpressionUUID->"648da1b8-6bda-4ffc-941c-386f5f31b64f"],
Cell[162119, 4115, 1238, 33, 101, "Input",ExpressionUUID->"747e4de8-53f1-4a48-a902-a4dc9aebcc42"],
Cell[163360, 4150, 675, 17, 46, "Text",ExpressionUUID->"2aeb8afd-6667-4589-8f19-0da9eacbc5f8"],
Cell[164038, 4169, 1161, 31, 77, "Input",ExpressionUUID->"ce3ea7f7-4948-4621-9808-87fd216d6c3b"],
Cell[165202, 4202, 548, 13, 41, "Text",ExpressionUUID->"95004248-897b-4f9a-9378-8bcf3a6c443c"]
}, Closed]],
Cell[CellGroupData[{
Cell[165787, 4220, 743, 11, 43, "Subsubsection",ExpressionUUID->"2d1581e8-48b2-4a72-9cc0-fdc21cf5eb9b"],
Cell[166533, 4233, 374, 8, 41, "Text",ExpressionUUID->"d47abf92-13c6-4560-8b22-69c34b3e382e"],
Cell[166910, 4243, 1821, 55, 166, "Input",ExpressionUUID->"386f84fc-d784-4ee6-aed3-d2d254fef9bd"],
Cell[168734, 4300, 280, 4, 41, "Text",ExpressionUUID->"4873220a-fe65-4d49-b5a9-4a17d75def0a"],
Cell[169017, 4306, 424, 10, 35, "Input",ExpressionUUID->"5ff44f90-39e9-444f-8345-fdf1fbb522bf"],
Cell[169444, 4318, 340, 9, 41, "Text",ExpressionUUID->"ad03ad4d-109f-4bb4-9bcb-c21784e5ca6a"],
Cell[169787, 4329, 936, 23, 120, "Input",ExpressionUUID->"42fd04f1-bc0d-4989-be20-9195c73beff2"],
Cell[170726, 4354, 672, 17, 68, "Text",ExpressionUUID->"b5fc273b-4ce2-4ca2-aa43-94e56009bd6a"],
Cell[171401, 4373, 1087, 28, 35, "Input",ExpressionUUID->"232ed0f7-2de3-4bd7-8793-59104aa3ae2f"],
Cell[172491, 4403, 705, 19, 71, "Text",ExpressionUUID->"b44d544c-e2e2-444c-9486-3e3cac8b66b4"]
}, Closed]],
Cell[CellGroupData[{
Cell[173233, 4427, 1441, 20, 43, "Subsubsection",ExpressionUUID->"1ad62e28-ce96-4ef9-9b56-e6c780ec429d"],
Cell[174677, 4449, 568, 10, 35, "Input",ExpressionUUID->"8290de35-cb36-4997-bb1b-ae05ca2b2f78"],
Cell[175248, 4461, 184, 3, 41, "Text",ExpressionUUID->"e320bf97-f6da-41cb-9d68-3665064534f7"],
Cell[175435, 4466, 1029, 27, 54, "Input",ExpressionUUID->"36dc834f-fef1-4b5d-9f9a-02213406e1c8"],
Cell[176467, 4495, 627, 16, 41, "Text",ExpressionUUID->"99ff5860-2861-42db-9096-05f6c40bdc52"],
Cell[177097, 4513, 797, 18, 60, "Input",ExpressionUUID->"54a4ad89-d58d-4fc5-9ccb-7d86a8f9f87d"],
Cell[177897, 4533, 375, 7, 68, "Text",ExpressionUUID->"1cc3d09d-93f0-4bf4-945f-03ee630083a5"]
}, Closed]],
Cell[CellGroupData[{
Cell[178309, 4545, 936, 19, 43, "Subsubsection",ExpressionUUID->"cc785273-5c6c-4eee-b543-d46d83f48b35"],
Cell[179248, 4566, 630, 11, 35, "Input",ExpressionUUID->"422d7328-d415-4100-b187-311876a1fc1f"],
Cell[179881, 4579, 500, 13, 41, "Text",ExpressionUUID->"8c59d936-7c7c-4cfd-8af7-7cf0f4f33956"],
Cell[180384, 4594, 1733, 43, 60, "Input",ExpressionUUID->"5e8331b6-5c81-4f18-ab79-6936b5fb8656"],
Cell[182120, 4639, 203, 3, 41, "Text",ExpressionUUID->"ee9e8cdc-6476-449f-8582-5c1b57e25512"],
Cell[182326, 4644, 1014, 27, 60, "Input",ExpressionUUID->"48742135-7f34-44fb-a2bf-a7b487af5496"],
Cell[183343, 4673, 424, 11, 43, "Text",ExpressionUUID->"849a0f7b-e840-4c0c-811e-db651d5eaeca"]
}, Closed]],
Cell[CellGroupData[{
Cell[183804, 4689, 1185, 16, 43, "Subsubsection",ExpressionUUID->"baf1c924-fc78-4f84-aeee-0923e12fd46f"],
Cell[184992, 4707, 237, 6, 41, "Text",ExpressionUUID->"3cb70adc-0211-411d-a7b3-8388873960dc"],
Cell[185232, 4715, 601, 16, 41, "Text",ExpressionUUID->"dd9da500-a248-4616-ba99-53182a3cf8aa"],
Cell[185836, 4733, 1415, 44, 174, "Input",ExpressionUUID->"79d2de91-a6da-402d-8c72-7c57559f562f"],
Cell[187254, 4779, 567, 16, 41, "Text",ExpressionUUID->"faa03b97-7a18-49b6-9cdc-c3c7237cda25"],
Cell[187824, 4797, 2411, 67, 302, "Input",ExpressionUUID->"f54e7e07-7551-4821-a62c-244ddd53a5d7"],
Cell[190238, 4866, 1182, 28, 95, "Text",ExpressionUUID->"37a52dfc-6098-46c6-a7dc-9a9582f5035f"],
Cell[191423, 4896, 714, 20, 84, "Input",ExpressionUUID->"7a7b1591-eb0a-408a-ae40-487c409792fb"],
Cell[192140, 4918, 1555, 26, 51, "Input",ExpressionUUID->"4f6617dd-baf2-4cc7-bfb7-97e7e6acb6b8"],
Cell[193698, 4946, 440, 13, 41, "Text",ExpressionUUID->"c164545f-cfbb-4b3f-a0d5-a6d361929ffc"],
Cell[194141, 4961, 2347, 70, 158, "Input",ExpressionUUID->"69525588-ef7d-4de9-99da-c20d31613a6d"],
Cell[196491, 5033, 272, 6, 41, "Text",ExpressionUUID->"cd06f070-ff96-44cd-931a-a0610769c454"],
Cell[196766, 5041, 1833, 34, 60, "Input",ExpressionUUID->"19e8a06c-3e65-4b83-a34e-4da607eb7ebb"],
Cell[198602, 5077, 231, 5, 41, "Text",ExpressionUUID->"8ce109d9-7004-4922-aff3-b8dcd8d31a73"]
}, Closed]],
Cell[CellGroupData[{
Cell[198870, 5087, 1088, 15, 43, "Subsubsection",ExpressionUUID->"3ae1890a-0c0b-44ca-b4a6-9abe23dcd9ab"],
Cell[199961, 5104, 2630, 64, 372, "Input",ExpressionUUID->"5e986ae8-ecfd-4769-ac02-62ff9d15e2ab"]
}, Closed]]
}, Closed]]
}
]
*)


